Naturalising the Third Family Hypercharge Model for Neutral Current $B-$Anomalies

We consider a deformation of the Third Family Hypercharge Model, which arguably makes the model more natural. Additional non-zero charges of the spontaneously broken, family-dependent $U(1)_F$ gauge symmetry are assigned to the second family leptons, and the third family leptons' charges are deformed away from their hypercharges in such a way that the $U(1)_F$ gauge symmetry remains anomaly-free. Second family $U(1)_F$ lepton charges allow a $Z^\prime$ coupling to muons without having to assume large charged lepton mixing, which risks violating tight lepton flavour violation bounds. In this deformed version, only the bottom and top Yukawa couplings are generated at the renormalisable level, whereas the tauon Yukawa coupling is absent. The $Z^\prime$ mediates a beyond the Standard Model contribution to an effective $(\bar b s) (\bar \mu \mu)$ vertex in the combination $C_9=-9C_{10}$ and is able to fit the apparent discrepancy between Standard Model predictions in flavour changing neutral-current $B-$meson decays and their measurements, whilst simultaneously avoiding current constraints from direct $Z^\prime$ searches and other measurements, when $1.2\ \text{TeV} < M_{Z^\prime} < 12.5\ \text{TeV}$.

==> anc/README <==
This ancillary directory contains plots for the paper, as well as files
required to make them.

Zprime_TTFHM_UFO.tgz contains a tarred, gzipped UFO file for inclusion into
Madgraph. It is in the MZ'>>MZ limit, and Z-Z' mixing is neglected (this is
valid in the limit). It should thus not be used for MZ'<200 GeV.

straub.dtf is a datathief file used to extract the relevant ellipse from the
paper on NCBA fits by Aebischer et al. The mathematica (11.3) notebook
straubBTFHM.nb makes the plots cp.pdf 
and dc.pdf from the numbers produced by these.

To produce const.pdf, one can do:
gnuplot b.gnu
(this produces ty3.contour.data and gom.contour.data)
One then adds an additional carriage return to separate the two contours in
Fig. 3, and saves the resulting file as ty3.contour.save.
Then, one runs the command:
gnuplot a.gnu
to make const.pdf and then
gnuplot c.gnu
to make sigrel.pdf



 


==> anc/Zprime_TTFHM_UFO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Mon 13 May 2019 11:46:48


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot





==> anc/Zprime_TTFHM_UFO/Zprime_TTFHM_UFO.log <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Mon 13 May 2019 11:46:05


# 
# This is the logfile for the model Zprime_TTFHM

# Authors: Benjamin Allanach
# Model version: 1.0.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 2 Lagrangians.
   * Number of classes vertices: 35
   * Number of flavored vertices: 111
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 111 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 15 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 116 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 13 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 0 CTcouplings written.
   * CT_couplings.py written.


==> anc/Zprime_TTFHM_UFO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators

import function_library


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0]


__author__ = "Benjamin Allanach"
__date__ = "10.11.18"
__version__= "1.0.0"


==> anc/Zprime_TTFHM_UFO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Mon 13 May 2019 11:46:48


from object_library import all_orders, CouplingOrder


NP = CouplingOrder(name = 'NP',
                   expansion_order = 99,
                   hierarchy = 1)

QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> anc/Zprime_TTFHM_UFO/couplings.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Mon 13 May 2019 11:46:48


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '-G',
                order = {'QCD':1})

GC_7 = Coupling(name = 'GC_7',
                value = 'complex(0,1)*G',
                order = {'QCD':1})

GC_8 = Coupling(name = 'GC_8',
                value = 'complex(0,1)*G**2',
                order = {'QCD':2})

GC_9 = Coupling(name = 'GC_9',
                value = '(complex(0,1)*gzp*I1a11)/6.',
                order = {'NP':1})

GC_10 = Coupling(name = 'GC_10',
                 value = '(complex(0,1)*gzp*I1a12)/6.',
                 order = {'NP':1})

GC_11 = Coupling(name = 'GC_11',
                 value = '(complex(0,1)*gzp*I1a13)/6.',
                 order = {'NP':1})

GC_12 = Coupling(name = 'GC_12',
                 value = '(complex(0,1)*gzp*I1a21)/6.',
                 order = {'NP':1})

GC_13 = Coupling(name = 'GC_13',
                 value = '(complex(0,1)*gzp*I1a22)/6.',
                 order = {'NP':1})

GC_14 = Coupling(name = 'GC_14',
                 value = '(complex(0,1)*gzp*I1a23)/6.',
                 order = {'NP':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '(complex(0,1)*gzp*I1a31)/6.',
                 order = {'NP':1})

GC_16 = Coupling(name = 'GC_16',
                 value = '(complex(0,1)*gzp*I1a32)/6.',
                 order = {'NP':1})

GC_17 = Coupling(name = 'GC_17',
                 value = '(complex(0,1)*gzp*I1a33)/6.',
                 order = {'NP':1})

GC_18 = Coupling(name = 'GC_18',
                 value = '(5*complex(0,1)*gzp*I2a11)/6.',
                 order = {'NP':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '(5*complex(0,1)*gzp*I2a12)/6.',
                 order = {'NP':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '(5*complex(0,1)*gzp*I2a13)/6.',
                 order = {'NP':1})

GC_21 = Coupling(name = 'GC_21',
                 value = '(5*complex(0,1)*gzp*I2a21)/6.',
                 order = {'NP':1})

GC_22 = Coupling(name = 'GC_22',
                 value = '(5*complex(0,1)*gzp*I2a22)/6.',
                 order = {'NP':1})

GC_23 = Coupling(name = 'GC_23',
                 value = '(5*complex(0,1)*gzp*I2a23)/6.',
                 order = {'NP':1})

GC_24 = Coupling(name = 'GC_24',
                 value = '(5*complex(0,1)*gzp*I2a31)/6.',
                 order = {'NP':1})

GC_25 = Coupling(name = 'GC_25',
                 value = '(5*complex(0,1)*gzp*I2a32)/6.',
                 order = {'NP':1})

GC_26 = Coupling(name = 'GC_26',
                 value = '(5*complex(0,1)*gzp*I2a33)/6.',
                 order = {'NP':1})

GC_27 = Coupling(name = 'GC_27',
                 value = '-6*complex(0,1)*lam',
                 order = {'QED':2})

GC_28 = Coupling(name = 'GC_28',
                 value = '(5*complex(0,1)*gzp*Omega1x1)/6.',
                 order = {'NP':1})

GC_29 = Coupling(name = 'GC_29',
                 value = '(5*complex(0,1)*gzp*Omega1x2)/6.',
                 order = {'NP':1})

GC_30 = Coupling(name = 'GC_30',
                 value = '(5*complex(0,1)*gzp*Omega1x3)/6.',
                 order = {'NP':1})

GC_31 = Coupling(name = 'GC_31',
                 value = '(5*complex(0,1)*gzp*Omega2x1)/6.',
                 order = {'NP':1})

GC_32 = Coupling(name = 'GC_32',
                 value = '(5*complex(0,1)*gzp*Omega2x2)/6.',
                 order = {'NP':1})

GC_33 = Coupling(name = 'GC_33',
                 value = '(5*complex(0,1)*gzp*Omega2x3)/6.',
                 order = {'NP':1})

GC_34 = Coupling(name = 'GC_34',
                 value = '(5*complex(0,1)*gzp*Omega3x1)/6.',
                 order = {'NP':1})

GC_35 = Coupling(name = 'GC_35',
                 value = '(5*complex(0,1)*gzp*Omega3x2)/6.',
                 order = {'NP':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '(5*complex(0,1)*gzp*Omega3x3)/6.',
                 order = {'NP':1})

GC_37 = Coupling(name = 'GC_37',
                 value = '(2*complex(0,1)*gzp*Psi1x1)/3.',
                 order = {'NP':1})

GC_38 = Coupling(name = 'GC_38',
                 value = '(2*complex(0,1)*gzp*Psi1x2)/3.',
                 order = {'NP':1})

GC_39 = Coupling(name = 'GC_39',
                 value = '(2*complex(0,1)*gzp*Psi1x3)/3.',
                 order = {'NP':1})

GC_40 = Coupling(name = 'GC_40',
                 value = '(2*complex(0,1)*gzp*Psi2x1)/3.',
                 order = {'NP':1})

GC_41 = Coupling(name = 'GC_41',
                 value = '(2*complex(0,1)*gzp*Psi2x2)/3.',
                 order = {'NP':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '(2*complex(0,1)*gzp*Psi2x3)/3.',
                 order = {'NP':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '(2*complex(0,1)*gzp*Psi3x1)/3.',
                 order = {'NP':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '(2*complex(0,1)*gzp*Psi3x2)/3.',
                 order = {'NP':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '(2*complex(0,1)*gzp*Psi3x3)/3.',
                 order = {'NP':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_47 = Coupling(name = 'GC_47',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_48 = Coupling(name = 'GC_48',
                 value = '(cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_49 = Coupling(name = 'GC_49',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_50 = Coupling(name = 'GC_50',
                 value = '(CKM1x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '(CKM1x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_52 = Coupling(name = 'GC_52',
                 value = '(CKM1x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '(CKM2x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = '(CKM2x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '(CKM2x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '(CKM3x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '(CKM3x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '(CKM3x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_60 = Coupling(name = 'GC_60',
                 value = '(-2*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_61 = Coupling(name = 'GC_61',
                 value = '(ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_62 = Coupling(name = 'GC_62',
                 value = '(-2*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '(ee*complex(0,1)*sw)/cw',
                 order = {'QED':1})

GC_64 = Coupling(name = 'GC_64',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_68 = Coupling(name = 'GC_68',
                 value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_69 = Coupling(name = 'GC_69',
                 value = '-6*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_70 = Coupling(name = 'GC_70',
                 value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                 order = {'QED':1})

GC_71 = Coupling(name = 'GC_71',
                 value = 'ee**2*complex(0,1)*vev + (cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '(complex(0,1)*gzp*Xi1x1)/6.',
                 order = {'NP':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '-(complex(0,1)*gzp*Xi1x1)/3.',
                 order = {'NP':1})

GC_74 = Coupling(name = 'GC_74',
                 value = '(2*complex(0,1)*gzp*Xi1x1)/3.',
                 order = {'NP':1})

GC_75 = Coupling(name = 'GC_75',
                 value = '(complex(0,1)*gzp*Xi1x2)/6.',
                 order = {'NP':1})

GC_76 = Coupling(name = 'GC_76',
                 value = '-(complex(0,1)*gzp*Xi1x2)/3.',
                 order = {'NP':1})

GC_77 = Coupling(name = 'GC_77',
                 value = '(2*complex(0,1)*gzp*Xi1x2)/3.',
                 order = {'NP':1})

GC_78 = Coupling(name = 'GC_78',
                 value = '(complex(0,1)*gzp*Xi1x3)/6.',
                 order = {'NP':1})

GC_79 = Coupling(name = 'GC_79',
                 value = '-(complex(0,1)*gzp*Xi1x3)/3.',
                 order = {'NP':1})

GC_80 = Coupling(name = 'GC_80',
                 value = '(2*complex(0,1)*gzp*Xi1x3)/3.',
                 order = {'NP':1})

GC_81 = Coupling(name = 'GC_81',
                 value = '(complex(0,1)*gzp*Xi2x1)/6.',
                 order = {'NP':1})

GC_82 = Coupling(name = 'GC_82',
                 value = '-(complex(0,1)*gzp*Xi2x1)/3.',
                 order = {'NP':1})

GC_83 = Coupling(name = 'GC_83',
                 value = '(2*complex(0,1)*gzp*Xi2x1)/3.',
                 order = {'NP':1})

GC_84 = Coupling(name = 'GC_84',
                 value = '(complex(0,1)*gzp*Xi2x2)/6.',
                 order = {'NP':1})

GC_85 = Coupling(name = 'GC_85',
                 value = '-(complex(0,1)*gzp*Xi2x2)/3.',
                 order = {'NP':1})

GC_86 = Coupling(name = 'GC_86',
                 value = '(2*complex(0,1)*gzp*Xi2x2)/3.',
                 order = {'NP':1})

GC_87 = Coupling(name = 'GC_87',
                 value = '(complex(0,1)*gzp*Xi2x3)/6.',
                 order = {'NP':1})

GC_88 = Coupling(name = 'GC_88',
                 value = '-(complex(0,1)*gzp*Xi2x3)/3.',
                 order = {'NP':1})

GC_89 = Coupling(name = 'GC_89',
                 value = '(2*complex(0,1)*gzp*Xi2x3)/3.',
                 order = {'NP':1})

GC_90 = Coupling(name = 'GC_90',
                 value = '(complex(0,1)*gzp*Xi3x1)/6.',
                 order = {'NP':1})

GC_91 = Coupling(name = 'GC_91',
                 value = '-(complex(0,1)*gzp*Xi3x1)/3.',
                 order = {'NP':1})

GC_92 = Coupling(name = 'GC_92',
                 value = '(2*complex(0,1)*gzp*Xi3x1)/3.',
                 order = {'NP':1})

GC_93 = Coupling(name = 'GC_93',
                 value = '(complex(0,1)*gzp*Xi3x2)/6.',
                 order = {'NP':1})

GC_94 = Coupling(name = 'GC_94',
                 value = '-(complex(0,1)*gzp*Xi3x2)/3.',
                 order = {'NP':1})

GC_95 = Coupling(name = 'GC_95',
                 value = '(2*complex(0,1)*gzp*Xi3x2)/3.',
                 order = {'NP':1})

GC_96 = Coupling(name = 'GC_96',
                 value = '(complex(0,1)*gzp*Xi3x3)/6.',
                 order = {'NP':1})

GC_97 = Coupling(name = 'GC_97',
                 value = '-(complex(0,1)*gzp*Xi3x3)/3.',
                 order = {'NP':1})

GC_98 = Coupling(name = 'GC_98',
                 value = '(2*complex(0,1)*gzp*Xi3x3)/3.',
                 order = {'NP':1})

GC_99 = Coupling(name = 'GC_99',
                 value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_100 = Coupling(name = 'GC_100',
                  value = '-((complex(0,1)*yc)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_101 = Coupling(name = 'GC_101',
                  value = '-((complex(0,1)*ydo)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_102 = Coupling(name = 'GC_102',
                  value = '-((complex(0,1)*ye)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_103 = Coupling(name = 'GC_103',
                  value = '-((complex(0,1)*ym)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_104 = Coupling(name = 'GC_104',
                  value = '-((complex(0,1)*ys)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_105 = Coupling(name = 'GC_105',
                  value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_106 = Coupling(name = 'GC_106',
                  value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_107 = Coupling(name = 'GC_107',
                  value = '-((complex(0,1)*yup)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_108 = Coupling(name = 'GC_108',
                  value = '(ee*complex(0,1)*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_109 = Coupling(name = 'GC_109',
                  value = '(ee*complex(0,1)*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_110 = Coupling(name = 'GC_110',
                  value = '(ee*complex(0,1)*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_111 = Coupling(name = 'GC_111',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_112 = Coupling(name = 'GC_112',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_113 = Coupling(name = 'GC_113',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_114 = Coupling(name = 'GC_114',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_115 = Coupling(name = 'GC_115',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_116 = Coupling(name = 'GC_116',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})



==> anc/Zprime_TTFHM_UFO/decays.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Mon 13 May 2019 11:46:48


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.d):'((gzp**2*I1a13*MB*MD*Xi1x3 + (gzp**2*MB**2*Xi1x3**2)/3. + (gzp**2*MD**2*Xi1x3**2)/3. + (gzp**2*MB**4*Xi1x3**2)/(3.*MZp**2) - (2*gzp**2*MB**2*MD**2*Xi1x3**2)/(3.*MZp**2) + (gzp**2*MD**4*Xi1x3**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi1x3**2)/3. + (gzp**2*I1a13*MB**2*complexconjugate(I1a13))/12. + (gzp**2*I1a13*MD**2*complexconjugate(I1a13))/12. + (gzp**2*I1a13*MB**4*complexconjugate(I1a13))/(12.*MZp**2) - (gzp**2*I1a13*MB**2*MD**2*complexconjugate(I1a13))/(6.*MZp**2) + (gzp**2*I1a13*MD**4*complexconjugate(I1a13))/(12.*MZp**2) - (gzp**2*I1a13*MZp**2*complexconjugate(I1a13))/6. + gzp**2*MB*MD*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.s):'((gzp**2*I1a23*MB*MS*Xi2x3 + (gzp**2*MB**2*Xi2x3**2)/3. + (gzp**2*MS**2*Xi2x3**2)/3. + (gzp**2*MB**4*Xi2x3**2)/(3.*MZp**2) - (2*gzp**2*MB**2*MS**2*Xi2x3**2)/(3.*MZp**2) + (gzp**2*MS**4*Xi2x3**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi2x3**2)/3. + (gzp**2*I1a23*MB**2*complexconjugate(I1a23))/12. + (gzp**2*I1a23*MS**2*complexconjugate(I1a23))/12. + (gzp**2*I1a23*MB**4*complexconjugate(I1a23))/(12.*MZp**2) - (gzp**2*I1a23*MB**2*MS**2*complexconjugate(I1a23))/(6.*MZp**2) + (gzp**2*I1a23*MS**4*complexconjugate(I1a23))/(12.*MZp**2) - (gzp**2*I1a23*MZp**2*complexconjugate(I1a23))/6. + gzp**2*MB*MS*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_c = Decay(name = 'Decay_c',
                particle = P.c,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.t):'(((17*gzp**2*MC**2*Xi3x2**2)/12. - 4*gzp**2*MC*MT*Xi3x2**2 + (17*gzp**2*MT**2*Xi3x2**2)/12. + (17*gzp**2*MC**4*Xi3x2**2)/(12.*MZp**2) - (17*gzp**2*MC**2*MT**2*Xi3x2**2)/(6.*MZp**2) + (17*gzp**2*MT**4*Xi3x2**2)/(12.*MZp**2) - (17*gzp**2*MZp**2*Xi3x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.u):'(((17*gzp**2*MC**2*Xi1x2**2)/12. - 4*gzp**2*MC*MU*Xi1x2**2 + (17*gzp**2*MU**2*Xi1x2**2)/12. + (17*gzp**2*MC**4*Xi1x2**2)/(12.*MZp**2) - (17*gzp**2*MC**2*MU**2*Xi1x2**2)/(6.*MZp**2) + (17*gzp**2*MU**4*Xi1x2**2)/(12.*MZp**2) - (17*gzp**2*MZp**2*Xi1x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)'})

Decay_d = Decay(name = 'Decay_d',
                particle = P.d,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.b):'((gzp**2*I1a31*MB*MD*Xi3x1 + (gzp**2*MB**2*Xi3x1**2)/3. + (gzp**2*MD**2*Xi3x1**2)/3. + (gzp**2*MB**4*Xi3x1**2)/(3.*MZp**2) - (2*gzp**2*MB**2*MD**2*Xi3x1**2)/(3.*MZp**2) + (gzp**2*MD**4*Xi3x1**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi3x1**2)/3. + (gzp**2*I1a31*MB**2*complexconjugate(I1a31))/12. + (gzp**2*I1a31*MD**2*complexconjugate(I1a31))/12. + (gzp**2*I1a31*MB**4*complexconjugate(I1a31))/(12.*MZp**2) - (gzp**2*I1a31*MB**2*MD**2*complexconjugate(I1a31))/(6.*MZp**2) + (gzp**2*I1a31*MD**4*complexconjugate(I1a31))/(12.*MZp**2) - (gzp**2*I1a31*MZp**2*complexconjugate(I1a31))/6. + gzp**2*MB*MD*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.s):'((gzp**2*I1a21*MD*MS*Xi2x1 + (gzp**2*MD**2*Xi2x1**2)/3. + (gzp**2*MS**2*Xi2x1**2)/3. + (gzp**2*MD**4*Xi2x1**2)/(3.*MZp**2) - (2*gzp**2*MD**2*MS**2*Xi2x1**2)/(3.*MZp**2) + (gzp**2*MS**4*Xi2x1**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi2x1**2)/3. + (gzp**2*I1a21*MD**2*complexconjugate(I1a21))/12. + (gzp**2*I1a21*MS**2*complexconjugate(I1a21))/12. + (gzp**2*I1a21*MD**4*complexconjugate(I1a21))/(12.*MZp**2) - (gzp**2*I1a21*MD**2*MS**2*complexconjugate(I1a21))/(6.*MZp**2) + (gzp**2*I1a21*MS**4*complexconjugate(I1a21))/(12.*MZp**2) - (gzp**2*I1a21*MZp**2*complexconjugate(I1a21))/6. + gzp**2*MD*MS*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)'})

Decay_e__minus__ = Decay(name = 'Decay_e__minus__',
                         particle = P.e__minus__,
                         partial_widths = {(P.W__minus__,P.ve):'((Me**2 - MW**2)*((ee**2*Me**2)/(2.*sw**2) + (ee**2*Me**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.mu__minus__):'(((25*gzp**2*Me**2*Omega2x1**2)/36. + (25*gzp**2*MMU**2*Omega2x1**2)/36. + (25*gzp**2*Me**4*Omega2x1**2)/(36.*MZp**2) - (25*gzp**2*Me**2*MMU**2*Omega2x1**2)/(18.*MZp**2) + (25*gzp**2*MMU**4*Omega2x1**2)/(36.*MZp**2) - (25*gzp**2*MZp**2*Omega2x1**2)/18. - (20*gzp**2*Me*MMU*Omega2x1*Psi2x1)/3. + (4*gzp**2*Me**2*Psi2x1**2)/9. + (4*gzp**2*MMU**2*Psi2x1**2)/9. + (4*gzp**2*Me**4*Psi2x1**2)/(9.*MZp**2) - (8*gzp**2*Me**2*MMU**2*Psi2x1**2)/(9.*MZp**2) + (4*gzp**2*MMU**4*Psi2x1**2)/(9.*MZp**2) - (8*gzp**2*MZp**2*Psi2x1**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.ta__minus__):'(((25*gzp**2*Me**2*Omega3x1**2)/36. + (25*gzp**2*MTA**2*Omega3x1**2)/36. + (25*gzp**2*Me**4*Omega3x1**2)/(36.*MZp**2) - (25*gzp**2*Me**2*MTA**2*Omega3x1**2)/(18.*MZp**2) + (25*gzp**2*MTA**4*Omega3x1**2)/(36.*MZp**2) - (25*gzp**2*MZp**2*Omega3x1**2)/18. - (20*gzp**2*Me*MTA*Omega3x1*Psi3x1)/3. + (4*gzp**2*Me**2*Psi3x1**2)/9. + (4*gzp**2*MTA**2*Psi3x1**2)/9. + (4*gzp**2*Me**4*Psi3x1**2)/(9.*MZp**2) - (8*gzp**2*Me**2*MTA**2*Psi3x1**2)/(9.*MZp**2) + (4*gzp**2*MTA**4*Psi3x1**2)/(9.*MZp**2) - (8*gzp**2*MZp**2*Psi3x1**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.c,P.c__tilde__):'((-12*MC**2*yc**2 + 3*MH**2*yc**2)*cmath.sqrt(-4*MC**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.d,P.d__tilde__):'((-12*MD**2*ydo**2 + 3*MH**2*ydo**2)*cmath.sqrt(-4*MD**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.e__minus__,P.e__plus__):'((-4*Me**2*ye**2 + MH**2*ye**2)*cmath.sqrt(-4*Me**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((MH**2*ym**2 - 4*MMU**2*ym**2)*cmath.sqrt(MH**4 - 4*MH**2*MMU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.s,P.s__tilde__):'((3*MH**2*ys**2 - 12*MS**2*ys**2)*cmath.sqrt(MH**4 - 4*MH**2*MS**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.u,P.u__tilde__):'((3*MH**2*yup**2 - 12*MU**2*yup**2)*cmath.sqrt(MH**4 - 4*MH**2*MU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*ee**4*vev**2)/2. + (3*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_mu__minus__ = Decay(name = 'Decay_mu__minus__',
                          particle = P.mu__minus__,
                          partial_widths = {(P.W__minus__,P.vm):'((MMU**2 - MW**2)*((ee**2*MMU**2)/(2.*sw**2) + (ee**2*MMU**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.e__minus__):'(((25*gzp**2*Me**2*Omega1x2**2)/36. + (25*gzp**2*MMU**2*Omega1x2**2)/36. + (25*gzp**2*Me**4*Omega1x2**2)/(36.*MZp**2) - (25*gzp**2*Me**2*MMU**2*Omega1x2**2)/(18.*MZp**2) + (25*gzp**2*MMU**4*Omega1x2**2)/(36.*MZp**2) - (25*gzp**2*MZp**2*Omega1x2**2)/18. - (20*gzp**2*Me*MMU*Omega1x2*Psi1x2)/3. + (4*gzp**2*Me**2*Psi1x2**2)/9. + (4*gzp**2*MMU**2*Psi1x2**2)/9. + (4*gzp**2*Me**4*Psi1x2**2)/(9.*MZp**2) - (8*gzp**2*Me**2*MMU**2*Psi1x2**2)/(9.*MZp**2) + (4*gzp**2*MMU**4*Psi1x2**2)/(9.*MZp**2) - (8*gzp**2*MZp**2*Psi1x2**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.ta__minus__):'(((25*gzp**2*MMU**2*Omega3x2**2)/36. + (25*gzp**2*MTA**2*Omega3x2**2)/36. + (25*gzp**2*MMU**4*Omega3x2**2)/(36.*MZp**2) - (25*gzp**2*MMU**2*MTA**2*Omega3x2**2)/(18.*MZp**2) + (25*gzp**2*MTA**4*Omega3x2**2)/(36.*MZp**2) - (25*gzp**2*MZp**2*Omega3x2**2)/18. - (20*gzp**2*MMU*MTA*Omega3x2*Psi3x2)/3. + (4*gzp**2*MMU**2*Psi3x2**2)/9. + (4*gzp**2*MTA**2*Psi3x2**2)/9. + (4*gzp**2*MMU**4*Psi3x2**2)/(9.*MZp**2) - (8*gzp**2*MMU**2*MTA**2*Psi3x2**2)/(9.*MZp**2) + (4*gzp**2*MTA**4*Psi3x2**2)/(9.*MZp**2) - (8*gzp**2*MZp**2*Psi3x2**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)'})

Decay_s = Decay(name = 'Decay_s',
                particle = P.s,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.b):'((gzp**2*I1a32*MB*MS*Xi3x2 + (gzp**2*MB**2*Xi3x2**2)/3. + (gzp**2*MS**2*Xi3x2**2)/3. + (gzp**2*MB**4*Xi3x2**2)/(3.*MZp**2) - (2*gzp**2*MB**2*MS**2*Xi3x2**2)/(3.*MZp**2) + (gzp**2*MS**4*Xi3x2**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi3x2**2)/3. + (gzp**2*I1a32*MB**2*complexconjugate(I1a32))/12. + (gzp**2*I1a32*MS**2*complexconjugate(I1a32))/12. + (gzp**2*I1a32*MB**4*complexconjugate(I1a32))/(12.*MZp**2) - (gzp**2*I1a32*MB**2*MS**2*complexconjugate(I1a32))/(6.*MZp**2) + (gzp**2*I1a32*MS**4*complexconjugate(I1a32))/(12.*MZp**2) - (gzp**2*I1a32*MZp**2*complexconjugate(I1a32))/6. + gzp**2*MB*MS*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.d):'((gzp**2*I1a12*MD*MS*Xi1x2 + (gzp**2*MD**2*Xi1x2**2)/3. + (gzp**2*MS**2*Xi1x2**2)/3. + (gzp**2*MD**4*Xi1x2**2)/(3.*MZp**2) - (2*gzp**2*MD**2*MS**2*Xi1x2**2)/(3.*MZp**2) + (gzp**2*MS**4*Xi1x2**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi1x2**2)/3. + (gzp**2*I1a12*MD**2*complexconjugate(I1a12))/12. + (gzp**2*I1a12*MS**2*complexconjugate(I1a12))/12. + (gzp**2*I1a12*MD**4*complexconjugate(I1a12))/(12.*MZp**2) - (gzp**2*I1a12*MD**2*MS**2*complexconjugate(I1a12))/(6.*MZp**2) + (gzp**2*I1a12*MS**4*complexconjugate(I1a12))/(12.*MZp**2) - (gzp**2*I1a12*MZp**2*complexconjugate(I1a12))/6. + gzp**2*MD*MS*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.c):'(((17*gzp**2*MC**2*Xi2x3**2)/12. - 4*gzp**2*MC*MT*Xi2x3**2 + (17*gzp**2*MT**2*Xi2x3**2)/12. + (17*gzp**2*MC**4*Xi2x3**2)/(12.*MZp**2) - (17*gzp**2*MC**2*MT**2*Xi2x3**2)/(6.*MZp**2) + (17*gzp**2*MT**4*Xi2x3**2)/(12.*MZp**2) - (17*gzp**2*MZp**2*Xi2x3**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.u):'(((17*gzp**2*MT**2*Xi1x3**2)/12. - 4*gzp**2*MT*MU*Xi1x3**2 + (17*gzp**2*MU**2*Xi1x3**2)/12. + (17*gzp**2*MT**4*Xi1x3**2)/(12.*MZp**2) - (17*gzp**2*MT**2*MU**2*Xi1x3**2)/(6.*MZp**2) + (17*gzp**2*MU**4*Xi1x3**2)/(12.*MZp**2) - (17*gzp**2*MZp**2*Xi1x3**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.e__minus__):'(((25*gzp**2*Me**2*Omega1x3**2)/36. + (25*gzp**2*MTA**2*Omega1x3**2)/36. + (25*gzp**2*Me**4*Omega1x3**2)/(36.*MZp**2) - (25*gzp**2*Me**2*MTA**2*Omega1x3**2)/(18.*MZp**2) + (25*gzp**2*MTA**4*Omega1x3**2)/(36.*MZp**2) - (25*gzp**2*MZp**2*Omega1x3**2)/18. - (20*gzp**2*Me*MTA*Omega1x3*Psi1x3)/3. + (4*gzp**2*Me**2*Psi1x3**2)/9. + (4*gzp**2*MTA**2*Psi1x3**2)/9. + (4*gzp**2*Me**4*Psi1x3**2)/(9.*MZp**2) - (8*gzp**2*Me**2*MTA**2*Psi1x3**2)/(9.*MZp**2) + (4*gzp**2*MTA**4*Psi1x3**2)/(9.*MZp**2) - (8*gzp**2*MZp**2*Psi1x3**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.mu__minus__):'(((25*gzp**2*MMU**2*Omega2x3**2)/36. + (25*gzp**2*MTA**2*Omega2x3**2)/36. + (25*gzp**2*MMU**4*Omega2x3**2)/(36.*MZp**2) - (25*gzp**2*MMU**2*MTA**2*Omega2x3**2)/(18.*MZp**2) + (25*gzp**2*MTA**4*Omega2x3**2)/(36.*MZp**2) - (25*gzp**2*MZp**2*Omega2x3**2)/18. - (20*gzp**2*MMU*MTA*Omega2x3*Psi2x3)/3. + (4*gzp**2*MMU**2*Psi2x3**2)/9. + (4*gzp**2*MTA**2*Psi2x3**2)/9. + (4*gzp**2*MMU**4*Psi2x3**2)/(9.*MZp**2) - (8*gzp**2*MMU**2*MTA**2*Psi2x3**2)/(9.*MZp**2) + (4*gzp**2*MTA**4*Psi2x3**2)/(9.*MZp**2) - (8*gzp**2*MZp**2*Psi2x3**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_u = Decay(name = 'Decay_u',
                particle = P.u,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.c):'(((17*gzp**2*MC**2*Xi2x1**2)/12. - 4*gzp**2*MC*MU*Xi2x1**2 + (17*gzp**2*MU**2*Xi2x1**2)/12. + (17*gzp**2*MC**4*Xi2x1**2)/(12.*MZp**2) - (17*gzp**2*MC**2*MU**2*Xi2x1**2)/(6.*MZp**2) + (17*gzp**2*MU**4*Xi2x1**2)/(12.*MZp**2) - (17*gzp**2*MZp**2*Xi2x1**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.t):'(((17*gzp**2*MT**2*Xi3x1**2)/12. - 4*gzp**2*MT*MU*Xi3x1**2 + (17*gzp**2*MU**2*Xi3x1**2)/12. + (17*gzp**2*MT**4*Xi3x1**2)/(12.*MZp**2) - (17*gzp**2*MT**2*MU**2*Xi3x1**2)/(6.*MZp**2) + (17*gzp**2*MU**4*Xi3x1**2)/(12.*MZp**2) - (17*gzp**2*MZp**2*Xi3x1**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.b__tilde__):'(((-3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) - (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.d__tilde__):'(((-3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) - (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'(((-3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) - (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) - (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.d__tilde__):'(((-3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) - (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.s__tilde__):'(((-3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) - (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.b__tilde__):'(((-3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) - (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(((-3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) - (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.s__tilde__):'(((-3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) - (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'((-Me**2 + MW**2)*(-(ee**2*Me**2)/(2.*sw**2) - (ee**2*Me**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'((-MMU**2 + MW**2)*(-(ee**2*MMU**2)/(2.*sw**2) - (ee**2*MMU**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(ee**2*MTA**2)/(2.*sw**2) - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*ee**2*MB**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'((-11*ee**2*MC**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MC**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MC**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MC**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'((-7*ee**2*MD**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MD**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MD**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'((-5*ee**2*Me**2 - ee**2*MZ**2 - (cw**2*ee**2*Me**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*Me**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*Me**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((-5*ee**2*MMU**2 - ee**2*MZ**2 - (cw**2*ee**2*MMU**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MMU**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'((-7*ee**2*MS**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MS**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MS**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'((-11*ee**2*MU**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MU**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MU**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})

Decay_Zp = Decay(name = 'Decay_Zp',
                 particle = P.Zp,
                 partial_widths = {(P.b,P.b__tilde__):'((-(gzp**2*I1a33*MB**2*Xi3x3) - (2*gzp**2*MB**2*Xi3x3**2)/3. + (2*gzp**2*MZp**2*Xi3x3**2)/3. - (gzp**2*I1a33*MB**2*complexconjugate(I1a33))/6. + (gzp**2*I1a33*MZp**2*complexconjugate(I1a33))/6. - gzp**2*MB**2*Xi3x3*complexconjugate(I1a33))*cmath.sqrt(-4*MB**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.d__tilde__):'((-(gzp**2*I1a31*MB*MD*Xi3x1) - (gzp**2*MB**2*Xi3x1**2)/3. - (gzp**2*MD**2*Xi3x1**2)/3. - (gzp**2*MB**4*Xi3x1**2)/(3.*MZp**2) + (2*gzp**2*MB**2*MD**2*Xi3x1**2)/(3.*MZp**2) - (gzp**2*MD**4*Xi3x1**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi3x1**2)/3. - (gzp**2*I1a31*MB**2*complexconjugate(I1a31))/12. - (gzp**2*I1a31*MD**2*complexconjugate(I1a31))/12. - (gzp**2*I1a31*MB**4*complexconjugate(I1a31))/(12.*MZp**2) + (gzp**2*I1a31*MB**2*MD**2*complexconjugate(I1a31))/(6.*MZp**2) - (gzp**2*I1a31*MD**4*complexconjugate(I1a31))/(12.*MZp**2) + (gzp**2*I1a31*MZp**2*complexconjugate(I1a31))/6. - gzp**2*MB*MD*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.s__tilde__):'((-(gzp**2*I1a32*MB*MS*Xi3x2) - (gzp**2*MB**2*Xi3x2**2)/3. - (gzp**2*MS**2*Xi3x2**2)/3. - (gzp**2*MB**4*Xi3x2**2)/(3.*MZp**2) + (2*gzp**2*MB**2*MS**2*Xi3x2**2)/(3.*MZp**2) - (gzp**2*MS**4*Xi3x2**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi3x2**2)/3. - (gzp**2*I1a32*MB**2*complexconjugate(I1a32))/12. - (gzp**2*I1a32*MS**2*complexconjugate(I1a32))/12. - (gzp**2*I1a32*MB**4*complexconjugate(I1a32))/(12.*MZp**2) + (gzp**2*I1a32*MB**2*MS**2*complexconjugate(I1a32))/(6.*MZp**2) - (gzp**2*I1a32*MS**4*complexconjugate(I1a32))/(12.*MZp**2) + (gzp**2*I1a32*MZp**2*complexconjugate(I1a32))/6. - gzp**2*MB*MS*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.c__tilde__):'(((7*gzp**2*MC**2*Xi2x2**2)/6. + (17*gzp**2*MZp**2*Xi2x2**2)/6.)*cmath.sqrt(-4*MC**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.t__tilde__):'(((-17*gzp**2*MC**2*Xi2x3**2)/12. + 4*gzp**2*MC*MT*Xi2x3**2 - (17*gzp**2*MT**2*Xi2x3**2)/12. - (17*gzp**2*MC**4*Xi2x3**2)/(12.*MZp**2) + (17*gzp**2*MC**2*MT**2*Xi2x3**2)/(6.*MZp**2) - (17*gzp**2*MT**4*Xi2x3**2)/(12.*MZp**2) + (17*gzp**2*MZp**2*Xi2x3**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.u__tilde__):'(((-17*gzp**2*MC**2*Xi2x1**2)/12. + 4*gzp**2*MC*MU*Xi2x1**2 - (17*gzp**2*MU**2*Xi2x1**2)/12. - (17*gzp**2*MC**4*Xi2x1**2)/(12.*MZp**2) + (17*gzp**2*MC**2*MU**2*Xi2x1**2)/(6.*MZp**2) - (17*gzp**2*MU**4*Xi2x1**2)/(12.*MZp**2) + (17*gzp**2*MZp**2*Xi2x1**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.b__tilde__):'((-(gzp**2*I1a13*MB*MD*Xi1x3) - (gzp**2*MB**2*Xi1x3**2)/3. - (gzp**2*MD**2*Xi1x3**2)/3. - (gzp**2*MB**4*Xi1x3**2)/(3.*MZp**2) + (2*gzp**2*MB**2*MD**2*Xi1x3**2)/(3.*MZp**2) - (gzp**2*MD**4*Xi1x3**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi1x3**2)/3. - (gzp**2*I1a13*MB**2*complexconjugate(I1a13))/12. - (gzp**2*I1a13*MD**2*complexconjugate(I1a13))/12. - (gzp**2*I1a13*MB**4*complexconjugate(I1a13))/(12.*MZp**2) + (gzp**2*I1a13*MB**2*MD**2*complexconjugate(I1a13))/(6.*MZp**2) - (gzp**2*I1a13*MD**4*complexconjugate(I1a13))/(12.*MZp**2) + (gzp**2*I1a13*MZp**2*complexconjugate(I1a13))/6. - gzp**2*MB*MD*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.d__tilde__):'((-(gzp**2*I1a11*MD**2*Xi1x1) - (2*gzp**2*MD**2*Xi1x1**2)/3. + (2*gzp**2*MZp**2*Xi1x1**2)/3. - (gzp**2*I1a11*MD**2*complexconjugate(I1a11))/6. + (gzp**2*I1a11*MZp**2*complexconjugate(I1a11))/6. - gzp**2*MD**2*Xi1x1*complexconjugate(I1a11))*cmath.sqrt(-4*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.s__tilde__):'((-(gzp**2*I1a12*MD*MS*Xi1x2) - (gzp**2*MD**2*Xi1x2**2)/3. - (gzp**2*MS**2*Xi1x2**2)/3. - (gzp**2*MD**4*Xi1x2**2)/(3.*MZp**2) + (2*gzp**2*MD**2*MS**2*Xi1x2**2)/(3.*MZp**2) - (gzp**2*MS**4*Xi1x2**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi1x2**2)/3. - (gzp**2*I1a12*MD**2*complexconjugate(I1a12))/12. - (gzp**2*I1a12*MS**2*complexconjugate(I1a12))/12. - (gzp**2*I1a12*MD**4*complexconjugate(I1a12))/(12.*MZp**2) + (gzp**2*I1a12*MD**2*MS**2*complexconjugate(I1a12))/(6.*MZp**2) - (gzp**2*I1a12*MS**4*complexconjugate(I1a12))/(12.*MZp**2) + (gzp**2*I1a12*MZp**2*complexconjugate(I1a12))/6. - gzp**2*MD*MS*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.e__plus__):'(((-25*gzp**2*Me**2*Omega1x1**2)/18. + (25*gzp**2*MZp**2*Omega1x1**2)/18. + (20*gzp**2*Me**2*Omega1x1*Psi1x1)/3. - (8*gzp**2*Me**2*Psi1x1**2)/9. + (8*gzp**2*MZp**2*Psi1x1**2)/9.)*cmath.sqrt(-4*Me**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.mu__plus__):'(((-25*gzp**2*Me**2*Omega1x2**2)/36. - (25*gzp**2*MMU**2*Omega1x2**2)/36. - (25*gzp**2*Me**4*Omega1x2**2)/(36.*MZp**2) + (25*gzp**2*Me**2*MMU**2*Omega1x2**2)/(18.*MZp**2) - (25*gzp**2*MMU**4*Omega1x2**2)/(36.*MZp**2) + (25*gzp**2*MZp**2*Omega1x2**2)/18. + (20*gzp**2*Me*MMU*Omega1x2*Psi1x2)/3. - (4*gzp**2*Me**2*Psi1x2**2)/9. - (4*gzp**2*MMU**2*Psi1x2**2)/9. - (4*gzp**2*Me**4*Psi1x2**2)/(9.*MZp**2) + (8*gzp**2*Me**2*MMU**2*Psi1x2**2)/(9.*MZp**2) - (4*gzp**2*MMU**4*Psi1x2**2)/(9.*MZp**2) + (8*gzp**2*MZp**2*Psi1x2**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.ta__plus__):'(((-25*gzp**2*Me**2*Omega1x3**2)/36. - (25*gzp**2*MTA**2*Omega1x3**2)/36. - (25*gzp**2*Me**4*Omega1x3**2)/(36.*MZp**2) + (25*gzp**2*Me**2*MTA**2*Omega1x3**2)/(18.*MZp**2) - (25*gzp**2*MTA**4*Omega1x3**2)/(36.*MZp**2) + (25*gzp**2*MZp**2*Omega1x3**2)/18. + (20*gzp**2*Me*MTA*Omega1x3*Psi1x3)/3. - (4*gzp**2*Me**2*Psi1x3**2)/9. - (4*gzp**2*MTA**2*Psi1x3**2)/9. - (4*gzp**2*Me**4*Psi1x3**2)/(9.*MZp**2) + (8*gzp**2*Me**2*MTA**2*Psi1x3**2)/(9.*MZp**2) - (4*gzp**2*MTA**4*Psi1x3**2)/(9.*MZp**2) + (8*gzp**2*MZp**2*Psi1x3**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.e__plus__):'(((-25*gzp**2*Me**2*Omega2x1**2)/36. - (25*gzp**2*MMU**2*Omega2x1**2)/36. - (25*gzp**2*Me**4*Omega2x1**2)/(36.*MZp**2) + (25*gzp**2*Me**2*MMU**2*Omega2x1**2)/(18.*MZp**2) - (25*gzp**2*MMU**4*Omega2x1**2)/(36.*MZp**2) + (25*gzp**2*MZp**2*Omega2x1**2)/18. + (20*gzp**2*Me*MMU*Omega2x1*Psi2x1)/3. - (4*gzp**2*Me**2*Psi2x1**2)/9. - (4*gzp**2*MMU**2*Psi2x1**2)/9. - (4*gzp**2*Me**4*Psi2x1**2)/(9.*MZp**2) + (8*gzp**2*Me**2*MMU**2*Psi2x1**2)/(9.*MZp**2) - (4*gzp**2*MMU**4*Psi2x1**2)/(9.*MZp**2) + (8*gzp**2*MZp**2*Psi2x1**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.mu__plus__):'(((-25*gzp**2*MMU**2*Omega2x2**2)/18. + (25*gzp**2*MZp**2*Omega2x2**2)/18. + (20*gzp**2*MMU**2*Omega2x2*Psi2x2)/3. - (8*gzp**2*MMU**2*Psi2x2**2)/9. + (8*gzp**2*MZp**2*Psi2x2**2)/9.)*cmath.sqrt(-4*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.ta__plus__):'(((-25*gzp**2*MMU**2*Omega2x3**2)/36. - (25*gzp**2*MTA**2*Omega2x3**2)/36. - (25*gzp**2*MMU**4*Omega2x3**2)/(36.*MZp**2) + (25*gzp**2*MMU**2*MTA**2*Omega2x3**2)/(18.*MZp**2) - (25*gzp**2*MTA**4*Omega2x3**2)/(36.*MZp**2) + (25*gzp**2*MZp**2*Omega2x3**2)/18. + (20*gzp**2*MMU*MTA*Omega2x3*Psi2x3)/3. - (4*gzp**2*MMU**2*Psi2x3**2)/9. - (4*gzp**2*MTA**2*Psi2x3**2)/9. - (4*gzp**2*MMU**4*Psi2x3**2)/(9.*MZp**2) + (8*gzp**2*MMU**2*MTA**2*Psi2x3**2)/(9.*MZp**2) - (4*gzp**2*MTA**4*Psi2x3**2)/(9.*MZp**2) + (8*gzp**2*MZp**2*Psi2x3**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.b__tilde__):'((-(gzp**2*I1a23*MB*MS*Xi2x3) - (gzp**2*MB**2*Xi2x3**2)/3. - (gzp**2*MS**2*Xi2x3**2)/3. - (gzp**2*MB**4*Xi2x3**2)/(3.*MZp**2) + (2*gzp**2*MB**2*MS**2*Xi2x3**2)/(3.*MZp**2) - (gzp**2*MS**4*Xi2x3**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi2x3**2)/3. - (gzp**2*I1a23*MB**2*complexconjugate(I1a23))/12. - (gzp**2*I1a23*MS**2*complexconjugate(I1a23))/12. - (gzp**2*I1a23*MB**4*complexconjugate(I1a23))/(12.*MZp**2) + (gzp**2*I1a23*MB**2*MS**2*complexconjugate(I1a23))/(6.*MZp**2) - (gzp**2*I1a23*MS**4*complexconjugate(I1a23))/(12.*MZp**2) + (gzp**2*I1a23*MZp**2*complexconjugate(I1a23))/6. - gzp**2*MB*MS*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.d__tilde__):'((-(gzp**2*I1a21*MD*MS*Xi2x1) - (gzp**2*MD**2*Xi2x1**2)/3. - (gzp**2*MS**2*Xi2x1**2)/3. - (gzp**2*MD**4*Xi2x1**2)/(3.*MZp**2) + (2*gzp**2*MD**2*MS**2*Xi2x1**2)/(3.*MZp**2) - (gzp**2*MS**4*Xi2x1**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi2x1**2)/3. - (gzp**2*I1a21*MD**2*complexconjugate(I1a21))/12. - (gzp**2*I1a21*MS**2*complexconjugate(I1a21))/12. - (gzp**2*I1a21*MD**4*complexconjugate(I1a21))/(12.*MZp**2) + (gzp**2*I1a21*MD**2*MS**2*complexconjugate(I1a21))/(6.*MZp**2) - (gzp**2*I1a21*MS**4*complexconjugate(I1a21))/(12.*MZp**2) + (gzp**2*I1a21*MZp**2*complexconjugate(I1a21))/6. - gzp**2*MD*MS*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.s__tilde__):'((-(gzp**2*I1a22*MS**2*Xi2x2) - (2*gzp**2*MS**2*Xi2x2**2)/3. + (2*gzp**2*MZp**2*Xi2x2**2)/3. - (gzp**2*I1a22*MS**2*complexconjugate(I1a22))/6. + (gzp**2*I1a22*MZp**2*complexconjugate(I1a22))/6. - gzp**2*MS**2*Xi2x2*complexconjugate(I1a22))*cmath.sqrt(-4*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.c__tilde__):'(((-17*gzp**2*MC**2*Xi3x2**2)/12. + 4*gzp**2*MC*MT*Xi3x2**2 - (17*gzp**2*MT**2*Xi3x2**2)/12. - (17*gzp**2*MC**4*Xi3x2**2)/(12.*MZp**2) + (17*gzp**2*MC**2*MT**2*Xi3x2**2)/(6.*MZp**2) - (17*gzp**2*MT**4*Xi3x2**2)/(12.*MZp**2) + (17*gzp**2*MZp**2*Xi3x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.t__tilde__):'(((7*gzp**2*MT**2*Xi3x3**2)/6. + (17*gzp**2*MZp**2*Xi3x3**2)/6.)*cmath.sqrt(-4*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.u__tilde__):'(((-17*gzp**2*MT**2*Xi3x1**2)/12. + 4*gzp**2*MT*MU*Xi3x1**2 - (17*gzp**2*MU**2*Xi3x1**2)/12. - (17*gzp**2*MT**4*Xi3x1**2)/(12.*MZp**2) + (17*gzp**2*MT**2*MU**2*Xi3x1**2)/(6.*MZp**2) - (17*gzp**2*MU**4*Xi3x1**2)/(12.*MZp**2) + (17*gzp**2*MZp**2*Xi3x1**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.e__plus__):'(((-25*gzp**2*Me**2*Omega3x1**2)/36. - (25*gzp**2*MTA**2*Omega3x1**2)/36. - (25*gzp**2*Me**4*Omega3x1**2)/(36.*MZp**2) + (25*gzp**2*Me**2*MTA**2*Omega3x1**2)/(18.*MZp**2) - (25*gzp**2*MTA**4*Omega3x1**2)/(36.*MZp**2) + (25*gzp**2*MZp**2*Omega3x1**2)/18. + (20*gzp**2*Me*MTA*Omega3x1*Psi3x1)/3. - (4*gzp**2*Me**2*Psi3x1**2)/9. - (4*gzp**2*MTA**2*Psi3x1**2)/9. - (4*gzp**2*Me**4*Psi3x1**2)/(9.*MZp**2) + (8*gzp**2*Me**2*MTA**2*Psi3x1**2)/(9.*MZp**2) - (4*gzp**2*MTA**4*Psi3x1**2)/(9.*MZp**2) + (8*gzp**2*MZp**2*Psi3x1**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.mu__plus__):'(((-25*gzp**2*MMU**2*Omega3x2**2)/36. - (25*gzp**2*MTA**2*Omega3x2**2)/36. - (25*gzp**2*MMU**4*Omega3x2**2)/(36.*MZp**2) + (25*gzp**2*MMU**2*MTA**2*Omega3x2**2)/(18.*MZp**2) - (25*gzp**2*MTA**4*Omega3x2**2)/(36.*MZp**2) + (25*gzp**2*MZp**2*Omega3x2**2)/18. + (20*gzp**2*MMU*MTA*Omega3x2*Psi3x2)/3. - (4*gzp**2*MMU**2*Psi3x2**2)/9. - (4*gzp**2*MTA**2*Psi3x2**2)/9. - (4*gzp**2*MMU**4*Psi3x2**2)/(9.*MZp**2) + (8*gzp**2*MMU**2*MTA**2*Psi3x2**2)/(9.*MZp**2) - (4*gzp**2*MTA**4*Psi3x2**2)/(9.*MZp**2) + (8*gzp**2*MZp**2*Psi3x2**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.ta__plus__):'(((-25*gzp**2*MTA**2*Omega3x3**2)/18. + (25*gzp**2*MZp**2*Omega3x3**2)/18. + (20*gzp**2*MTA**2*Omega3x3*Psi3x3)/3. - (8*gzp**2*MTA**2*Psi3x3**2)/9. + (8*gzp**2*MZp**2*Psi3x3**2)/9.)*cmath.sqrt(-4*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.c__tilde__):'(((-17*gzp**2*MC**2*Xi1x2**2)/12. + 4*gzp**2*MC*MU*Xi1x2**2 - (17*gzp**2*MU**2*Xi1x2**2)/12. - (17*gzp**2*MC**4*Xi1x2**2)/(12.*MZp**2) + (17*gzp**2*MC**2*MU**2*Xi1x2**2)/(6.*MZp**2) - (17*gzp**2*MU**4*Xi1x2**2)/(12.*MZp**2) + (17*gzp**2*MZp**2*Xi1x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.t__tilde__):'(((-17*gzp**2*MT**2*Xi1x3**2)/12. + 4*gzp**2*MT*MU*Xi1x3**2 - (17*gzp**2*MU**2*Xi1x3**2)/12. - (17*gzp**2*MT**4*Xi1x3**2)/(12.*MZp**2) + (17*gzp**2*MT**2*MU**2*Xi1x3**2)/(6.*MZp**2) - (17*gzp**2*MU**4*Xi1x3**2)/(12.*MZp**2) + (17*gzp**2*MZp**2*Xi1x3**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.u__tilde__):'(((7*gzp**2*MU**2*Xi1x1**2)/6. + (17*gzp**2*MZp**2*Xi1x1**2)/6.)*cmath.sqrt(-4*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.ve__tilde__):'(25*gzp**2*I2a11*MZp**4*complexconjugate(I2a11))/(864.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vm__tilde__):'(25*gzp**2*I2a12*MZp**4*complexconjugate(I2a12))/(864.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vt__tilde__):'(25*gzp**2*I2a13*MZp**4*complexconjugate(I2a13))/(864.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.ve__tilde__):'(25*gzp**2*I2a21*MZp**4*complexconjugate(I2a21))/(864.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vm__tilde__):'(25*gzp**2*I2a22*MZp**4*complexconjugate(I2a22))/(864.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vt__tilde__):'(25*gzp**2*I2a23*MZp**4*complexconjugate(I2a23))/(864.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.ve__tilde__):'(25*gzp**2*I2a31*MZp**4*complexconjugate(I2a31))/(864.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vm__tilde__):'(25*gzp**2*I2a32*MZp**4*complexconjugate(I2a32))/(864.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vt__tilde__):'(25*gzp**2*I2a33*MZp**4*complexconjugate(I2a33))/(864.*cmath.pi*abs(MZp)**3)'})



==> anc/Zprime_TTFHM_UFO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/Zprime_TTFHM_UFO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Mon 13 May 2019 11:46:48


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')



==> anc/Zprime_TTFHM_UFO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'nature,', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,'internal',type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,'internal',type,value,texname)

        self.nature='interal'

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/Zprime_TTFHM_UFO/parameters.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Mon 13 May 2019 11:46:48



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
gzp = Parameter(name = 'gzp',
                nature = 'external',
                type = 'real',
                value = 0.35,
                texname = 'g_{\\text{zp}}',
                lhablock = 'gzp',
                lhacode = [ 1 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

ymdo = Parameter(name = 'ymdo',
                 nature = 'external',
                 type = 'real',
                 value = 0.00504,
                 texname = '\\text{ymdo}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 1 ])

ymup = Parameter(name = 'ymup',
                 nature = 'external',
                 type = 'real',
                 value = 0.0025499999999999997,
                 texname = '\\text{ymup}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 2 ])

yms = Parameter(name = 'yms',
                nature = 'external',
                type = 'real',
                value = 0.101,
                texname = '\\text{yms}',
                lhablock = 'YUKAWA',
                lhacode = [ 3 ])

ymc = Parameter(name = 'ymc',
                nature = 'external',
                type = 'real',
                value = 1.27,
                texname = '\\text{ymc}',
                lhablock = 'YUKAWA',
                lhacode = [ 4 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

yme = Parameter(name = 'yme',
                nature = 'external',
                type = 'real',
                value = 0.0005110000000000001,
                texname = '\\text{yme}',
                lhablock = 'YUKAWA',
                lhacode = [ 11 ])

ymm = Parameter(name = 'ymm',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{ymm}',
                lhablock = 'YUKAWA',
                lhacode = [ 13 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

Me = Parameter(name = 'Me',
               nature = 'external',
               type = 'real',
               value = 0.0005110000000000001,
               texname = '\\text{Me}',
               lhablock = 'MASS',
               lhacode = [ 11 ])

MMU = Parameter(name = 'MMU',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{MMU}',
                lhablock = 'MASS',
                lhacode = [ 13 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MU = Parameter(name = 'MU',
               nature = 'external',
               type = 'real',
               value = 0.0025499999999999997,
               texname = 'M',
               lhablock = 'MASS',
               lhacode = [ 2 ])

MC = Parameter(name = 'MC',
               nature = 'external',
               type = 'real',
               value = 1.27,
               texname = '\\text{MC}',
               lhablock = 'MASS',
               lhacode = [ 4 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MD = Parameter(name = 'MD',
               nature = 'external',
               type = 'real',
               value = 0.00504,
               texname = '\\text{MD}',
               lhablock = 'MASS',
               lhacode = [ 1 ])

MS = Parameter(name = 'MS',
               nature = 'external',
               type = 'real',
               value = 0.101,
               texname = '\\text{MS}',
               lhablock = 'MASS',
               lhacode = [ 3 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

MZp = Parameter(name = 'MZp',
                nature = 'external',
                type = 'real',
                value = 1000.,
                texname = '\\text{MZp}',
                lhablock = 'MASS',
                lhacode = [ 32 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

WZp = Parameter(name = 'WZp',
                nature = 'external',
                type = 'real',
                value = 10.,
                texname = '\\text{WZp}',
                lhablock = 'DECAY',
                lhacode = [ 32 ])

cabi = Parameter(name = 'cabi',
                 nature = 'internal',
                 type = 'real',
                 value = '0.227736',
                 texname = '\\theta _c')

lamCKM = Parameter(name = 'lamCKM',
                   nature = 'internal',
                   type = 'real',
                   value = '0.22506',
                   texname = '\\lambda')

ACKM = Parameter(name = 'ACKM',
                 nature = 'internal',
                 type = 'real',
                 value = '0.811',
                 texname = 'A')

rhobarCKM = Parameter(name = 'rhobarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.124',
                      texname = '\\rho')

etabarCKM = Parameter(name = 'etabarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.356',
                      texname = '\\eta')

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

Xi1x1 = Parameter(name = 'Xi1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x1}')

Xi1x2 = Parameter(name = 'Xi1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x2}')

Xi1x3 = Parameter(name = 'Xi1x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x3}')

Xi2x1 = Parameter(name = 'Xi2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x1}')

Xi2x2 = Parameter(name = 'Xi2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x2}')

Xi2x3 = Parameter(name = 'Xi2x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x3}')

Xi3x1 = Parameter(name = 'Xi3x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x1}')

Xi3x2 = Parameter(name = 'Xi3x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x2}')

Xi3x3 = Parameter(name = 'Xi3x3',
                  nature = 'internal',
                  type = 'real',
                  value = '1',
                  texname = '\\text{Xi3x3}')

Psi1x1 = Parameter(name = 'Psi1x1',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi1x1}')

Psi1x2 = Parameter(name = 'Psi1x2',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi1x2}')

Psi1x3 = Parameter(name = 'Psi1x3',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi1x3}')

Psi2x1 = Parameter(name = 'Psi2x1',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi2x1}')

Psi2x2 = Parameter(name = 'Psi2x2',
                   nature = 'internal',
                   type = 'real',
                   value = '1',
                   texname = '\\text{Psi2x2}')

Psi2x3 = Parameter(name = 'Psi2x3',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi2x3}')

Psi3x1 = Parameter(name = 'Psi3x1',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi3x1}')

Psi3x2 = Parameter(name = 'Psi3x2',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi3x2}')

Psi3x3 = Parameter(name = 'Psi3x3',
                   nature = 'internal',
                   type = 'real',
                   value = '-2.5',
                   texname = '\\text{Psi3x3}')

Omega1x1 = Parameter(name = 'Omega1x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x1}')

Omega1x2 = Parameter(name = 'Omega1x2',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x2}')

Omega1x3 = Parameter(name = 'Omega1x3',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x3}')

Omega2x1 = Parameter(name = 'Omega2x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega2x1}')

Omega2x2 = Parameter(name = 'Omega2x2',
                     nature = 'internal',
                     type = 'real',
                     value = '1',
                     texname = '\\text{Omega2x2}')

Omega2x3 = Parameter(name = 'Omega2x3',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega2x3}')

Omega3x1 = Parameter(name = 'Omega3x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega3x1}')

Omega3x2 = Parameter(name = 'Omega3x2',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega3x2}')

Omega3x3 = Parameter(name = 'Omega3x3',
                     nature = 'internal',
                     type = 'real',
                     value = '-1.6',
                     texname = '\\text{Omega3x3}')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

s12CKM = Parameter(name = 's12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'lamCKM',
                   texname = '\\text{s12}')

s23CKM = Parameter(name = 's23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'ACKM*lamCKM**2',
                   texname = '\\text{s23}')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

c12CKM = Parameter(name = 'c12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s12CKM**2)',
                   texname = '\\text{c12}')

c23CKM = Parameter(name = 'c23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s23CKM**2)',
                   texname = '\\text{c23}')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

s13CKM = Parameter(name = 's13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'abs((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))',
                   texname = '\\text{s13}')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

c13CKM = Parameter(name = 'c13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s13CKM**2)',
                   texname = '\\text{c13}')

delCKM = Parameter(name = 'delCKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.asin(im((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))/s13CKM)',
                   texname = '\\delta')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

CKM1x1 = Parameter(name = 'CKM1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c13CKM',
                   texname = '\\text{CKM1x1}')

CKM1x2 = Parameter(name = 'CKM1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s12CKM',
                   texname = '\\text{CKM1x2}')

CKM1x3 = Parameter(name = 'CKM1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 's13CKM*cmath.exp(-(delCKM*complex(0,1)))',
                   texname = '\\text{CKM1x3}')

CKM2x1 = Parameter(name = 'CKM2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c23CKM*s12CKM) - c12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x1}')

CKM2x2 = Parameter(name = 'CKM2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c23CKM - s12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x2}')

CKM2x3 = Parameter(name = 'CKM2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s23CKM',
                   texname = '\\text{CKM2x3}')

CKM3x1 = Parameter(name = 'CKM3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 's12CKM*s23CKM - c12CKM*c23CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x1}')

CKM3x2 = Parameter(name = 'CKM3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c12CKM*s23CKM) - c23CKM*s12CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x2}')

CKM3x3 = Parameter(name = 'CKM3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*c23CKM',
                   texname = '\\text{CKM3x3}')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yc = Parameter(name = 'yc',
               nature = 'internal',
               type = 'real',
               value = '(ymc*cmath.sqrt(2))/vev',
               texname = '\\text{yc}')

ydo = Parameter(name = 'ydo',
                nature = 'internal',
                type = 'real',
                value = '(ymdo*cmath.sqrt(2))/vev',
                texname = '\\text{ydo}')

ye = Parameter(name = 'ye',
               nature = 'internal',
               type = 'real',
               value = '(yme*cmath.sqrt(2))/vev',
               texname = '\\text{ye}')

ym = Parameter(name = 'ym',
               nature = 'internal',
               type = 'real',
               value = '(ymm*cmath.sqrt(2))/vev',
               texname = '\\text{ym}')

ys = Parameter(name = 'ys',
               nature = 'internal',
               type = 'real',
               value = '(yms*cmath.sqrt(2))/vev',
               texname = '\\text{ys}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

yup = Parameter(name = 'yup',
                nature = 'internal',
                type = 'real',
                value = '(ymup*cmath.sqrt(2))/vev',
                texname = '\\text{yup}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')

I1a11 = Parameter(name = 'I1a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Xi1x1*complexconjugate(CKM1x1) + CKM2x1*Xi1x2*complexconjugate(CKM1x1) + CKM3x1*Xi1x3*complexconjugate(CKM1x1) + CKM1x1*Xi2x1*complexconjugate(CKM2x1) + CKM2x1*Xi2x2*complexconjugate(CKM2x1) + CKM3x1*Xi2x3*complexconjugate(CKM2x1) + CKM1x1*Xi3x1*complexconjugate(CKM3x1) + CKM2x1*Xi3x2*complexconjugate(CKM3x1) + CKM3x1*Xi3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I1a11}')

I1a12 = Parameter(name = 'I1a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Xi1x1*complexconjugate(CKM1x1) + CKM2x2*Xi1x2*complexconjugate(CKM1x1) + CKM3x2*Xi1x3*complexconjugate(CKM1x1) + CKM1x2*Xi2x1*complexconjugate(CKM2x1) + CKM2x2*Xi2x2*complexconjugate(CKM2x1) + CKM3x2*Xi2x3*complexconjugate(CKM2x1) + CKM1x2*Xi3x1*complexconjugate(CKM3x1) + CKM2x2*Xi3x2*complexconjugate(CKM3x1) + CKM3x2*Xi3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I1a12}')

I1a13 = Parameter(name = 'I1a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Xi1x1*complexconjugate(CKM1x1) + CKM2x3*Xi1x2*complexconjugate(CKM1x1) + CKM3x3*Xi1x3*complexconjugate(CKM1x1) + CKM1x3*Xi2x1*complexconjugate(CKM2x1) + CKM2x3*Xi2x2*complexconjugate(CKM2x1) + CKM3x3*Xi2x3*complexconjugate(CKM2x1) + CKM1x3*Xi3x1*complexconjugate(CKM3x1) + CKM2x3*Xi3x2*complexconjugate(CKM3x1) + CKM3x3*Xi3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I1a13}')

I1a21 = Parameter(name = 'I1a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Xi1x1*complexconjugate(CKM1x2) + CKM2x1*Xi1x2*complexconjugate(CKM1x2) + CKM3x1*Xi1x3*complexconjugate(CKM1x2) + CKM1x1*Xi2x1*complexconjugate(CKM2x2) + CKM2x1*Xi2x2*complexconjugate(CKM2x2) + CKM3x1*Xi2x3*complexconjugate(CKM2x2) + CKM1x1*Xi3x1*complexconjugate(CKM3x2) + CKM2x1*Xi3x2*complexconjugate(CKM3x2) + CKM3x1*Xi3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I1a21}')

I1a22 = Parameter(name = 'I1a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Xi1x1*complexconjugate(CKM1x2) + CKM2x2*Xi1x2*complexconjugate(CKM1x2) + CKM3x2*Xi1x3*complexconjugate(CKM1x2) + CKM1x2*Xi2x1*complexconjugate(CKM2x2) + CKM2x2*Xi2x2*complexconjugate(CKM2x2) + CKM3x2*Xi2x3*complexconjugate(CKM2x2) + CKM1x2*Xi3x1*complexconjugate(CKM3x2) + CKM2x2*Xi3x2*complexconjugate(CKM3x2) + CKM3x2*Xi3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I1a22}')

I1a23 = Parameter(name = 'I1a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Xi1x1*complexconjugate(CKM1x2) + CKM2x3*Xi1x2*complexconjugate(CKM1x2) + CKM3x3*Xi1x3*complexconjugate(CKM1x2) + CKM1x3*Xi2x1*complexconjugate(CKM2x2) + CKM2x3*Xi2x2*complexconjugate(CKM2x2) + CKM3x3*Xi2x3*complexconjugate(CKM2x2) + CKM1x3*Xi3x1*complexconjugate(CKM3x2) + CKM2x3*Xi3x2*complexconjugate(CKM3x2) + CKM3x3*Xi3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I1a23}')

I1a31 = Parameter(name = 'I1a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Xi1x1*complexconjugate(CKM1x3) + CKM2x1*Xi1x2*complexconjugate(CKM1x3) + CKM3x1*Xi1x3*complexconjugate(CKM1x3) + CKM1x1*Xi2x1*complexconjugate(CKM2x3) + CKM2x1*Xi2x2*complexconjugate(CKM2x3) + CKM3x1*Xi2x3*complexconjugate(CKM2x3) + CKM1x1*Xi3x1*complexconjugate(CKM3x3) + CKM2x1*Xi3x2*complexconjugate(CKM3x3) + CKM3x1*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1a31}')

I1a32 = Parameter(name = 'I1a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Xi1x1*complexconjugate(CKM1x3) + CKM2x2*Xi1x2*complexconjugate(CKM1x3) + CKM3x2*Xi1x3*complexconjugate(CKM1x3) + CKM1x2*Xi2x1*complexconjugate(CKM2x3) + CKM2x2*Xi2x2*complexconjugate(CKM2x3) + CKM3x2*Xi2x3*complexconjugate(CKM2x3) + CKM1x2*Xi3x1*complexconjugate(CKM3x3) + CKM2x2*Xi3x2*complexconjugate(CKM3x3) + CKM3x2*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1a32}')

I1a33 = Parameter(name = 'I1a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Xi1x1*complexconjugate(CKM1x3) + CKM2x3*Xi1x2*complexconjugate(CKM1x3) + CKM3x3*Xi1x3*complexconjugate(CKM1x3) + CKM1x3*Xi2x1*complexconjugate(CKM2x3) + CKM2x3*Xi2x2*complexconjugate(CKM2x3) + CKM3x3*Xi2x3*complexconjugate(CKM2x3) + CKM1x3*Xi3x1*complexconjugate(CKM3x3) + CKM2x3*Xi3x2*complexconjugate(CKM3x3) + CKM3x3*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1a33}')

I2a11 = Parameter(name = 'I2a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x1) + CKM2x1*Omega1x2*complexconjugate(CKM1x1) + CKM3x1*Omega1x3*complexconjugate(CKM1x1) + CKM1x1*Omega2x1*complexconjugate(CKM2x1) + CKM2x1*Omega2x2*complexconjugate(CKM2x1) + CKM3x1*Omega2x3*complexconjugate(CKM2x1) + CKM1x1*Omega3x1*complexconjugate(CKM3x1) + CKM2x1*Omega3x2*complexconjugate(CKM3x1) + CKM3x1*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I2a11}')

I2a12 = Parameter(name = 'I2a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x1) + CKM2x2*Omega1x2*complexconjugate(CKM1x1) + CKM3x2*Omega1x3*complexconjugate(CKM1x1) + CKM1x2*Omega2x1*complexconjugate(CKM2x1) + CKM2x2*Omega2x2*complexconjugate(CKM2x1) + CKM3x2*Omega2x3*complexconjugate(CKM2x1) + CKM1x2*Omega3x1*complexconjugate(CKM3x1) + CKM2x2*Omega3x2*complexconjugate(CKM3x1) + CKM3x2*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I2a12}')

I2a13 = Parameter(name = 'I2a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x1) + CKM2x3*Omega1x2*complexconjugate(CKM1x1) + CKM3x3*Omega1x3*complexconjugate(CKM1x1) + CKM1x3*Omega2x1*complexconjugate(CKM2x1) + CKM2x3*Omega2x2*complexconjugate(CKM2x1) + CKM3x3*Omega2x3*complexconjugate(CKM2x1) + CKM1x3*Omega3x1*complexconjugate(CKM3x1) + CKM2x3*Omega3x2*complexconjugate(CKM3x1) + CKM3x3*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I2a13}')

I2a21 = Parameter(name = 'I2a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x2) + CKM2x1*Omega1x2*complexconjugate(CKM1x2) + CKM3x1*Omega1x3*complexconjugate(CKM1x2) + CKM1x1*Omega2x1*complexconjugate(CKM2x2) + CKM2x1*Omega2x2*complexconjugate(CKM2x2) + CKM3x1*Omega2x3*complexconjugate(CKM2x2) + CKM1x1*Omega3x1*complexconjugate(CKM3x2) + CKM2x1*Omega3x2*complexconjugate(CKM3x2) + CKM3x1*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I2a21}')

I2a22 = Parameter(name = 'I2a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x2) + CKM2x2*Omega1x2*complexconjugate(CKM1x2) + CKM3x2*Omega1x3*complexconjugate(CKM1x2) + CKM1x2*Omega2x1*complexconjugate(CKM2x2) + CKM2x2*Omega2x2*complexconjugate(CKM2x2) + CKM3x2*Omega2x3*complexconjugate(CKM2x2) + CKM1x2*Omega3x1*complexconjugate(CKM3x2) + CKM2x2*Omega3x2*complexconjugate(CKM3x2) + CKM3x2*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I2a22}')

I2a23 = Parameter(name = 'I2a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x2) + CKM2x3*Omega1x2*complexconjugate(CKM1x2) + CKM3x3*Omega1x3*complexconjugate(CKM1x2) + CKM1x3*Omega2x1*complexconjugate(CKM2x2) + CKM2x3*Omega2x2*complexconjugate(CKM2x2) + CKM3x3*Omega2x3*complexconjugate(CKM2x2) + CKM1x3*Omega3x1*complexconjugate(CKM3x2) + CKM2x3*Omega3x2*complexconjugate(CKM3x2) + CKM3x3*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I2a23}')

I2a31 = Parameter(name = 'I2a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x3) + CKM2x1*Omega1x2*complexconjugate(CKM1x3) + CKM3x1*Omega1x3*complexconjugate(CKM1x3) + CKM1x1*Omega2x1*complexconjugate(CKM2x3) + CKM2x1*Omega2x2*complexconjugate(CKM2x3) + CKM3x1*Omega2x3*complexconjugate(CKM2x3) + CKM1x1*Omega3x1*complexconjugate(CKM3x3) + CKM2x1*Omega3x2*complexconjugate(CKM3x3) + CKM3x1*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a31}')

I2a32 = Parameter(name = 'I2a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x3) + CKM2x2*Omega1x2*complexconjugate(CKM1x3) + CKM3x2*Omega1x3*complexconjugate(CKM1x3) + CKM1x2*Omega2x1*complexconjugate(CKM2x3) + CKM2x2*Omega2x2*complexconjugate(CKM2x3) + CKM3x2*Omega2x3*complexconjugate(CKM2x3) + CKM1x2*Omega3x1*complexconjugate(CKM3x3) + CKM2x2*Omega3x2*complexconjugate(CKM3x3) + CKM3x2*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a32}')

I2a33 = Parameter(name = 'I2a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x3) + CKM2x3*Omega1x2*complexconjugate(CKM1x3) + CKM3x3*Omega1x3*complexconjugate(CKM1x3) + CKM1x3*Omega2x1*complexconjugate(CKM2x3) + CKM2x3*Omega2x2*complexconjugate(CKM2x3) + CKM3x3*Omega2x3*complexconjugate(CKM2x3) + CKM1x3*Omega3x1*complexconjugate(CKM3x3) + CKM2x3*Omega3x2*complexconjugate(CKM3x3) + CKM3x3*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a33}')



==> anc/Zprime_TTFHM_UFO/particles.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Mon 13 May 2019 11:46:48


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.Me,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.MMU,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.MU,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.MC,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.MD,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.MS,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()

Zp = Particle(pdg_code = 32,
              name = 'Zp',
              antiname = 'Zp',
              spin = 3,
              color = 1,
              mass = Param.MZp,
              width = Param.WZp,
              texname = 'Zp',
              antitexname = 'Zp',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)



==> anc/Zprime_TTFHM_UFO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2 ",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/Zprime_TTFHM_UFO/vertices.py <==
# This file was automatically created by FeynRules 2.3.29
# Mathematica version: 11.3.0 for Microsoft Windows (64-bit) (March 7, 2018)
# Date: Mon 13 May 2019 11:46:48


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_27})

V_2 = Vertex(name = 'V_2',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_69})

V_3 = Vertex(name = 'V_3',
             particles = [ P.ghG, P.ghG__tilde__, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.UUV1 ],
             couplings = {(0,0):C.GC_6})

V_4 = Vertex(name = 'V_4',
             particles = [ P.g, P.g, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.VVV1 ],
             couplings = {(0,0):C.GC_6})

V_5 = Vertex(name = 'V_5',
             particles = [ P.g, P.g, P.g, P.g ],
             color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
             lorentz = [ L.VVVV1, L.VVVV3, L.VVVV4 ],
             couplings = {(1,1):C.GC_8,(0,0):C.GC_8,(2,2):C.GC_8})

V_6 = Vertex(name = 'V_6',
             particles = [ P.d__tilde__, P.d, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_101})

V_7 = Vertex(name = 'V_7',
             particles = [ P.s__tilde__, P.s, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_104})

V_8 = Vertex(name = 'V_8',
             particles = [ P.b__tilde__, P.b, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_99})

V_9 = Vertex(name = 'V_9',
             particles = [ P.e__plus__, P.e__minus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_102})

V_10 = Vertex(name = 'V_10',
              particles = [ P.mu__plus__, P.mu__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_103})

V_11 = Vertex(name = 'V_11',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_106})

V_12 = Vertex(name = 'V_12',
              particles = [ P.u__tilde__, P.u, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_107})

V_13 = Vertex(name = 'V_13',
              particles = [ P.c__tilde__, P.c, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_100})

V_14 = Vertex(name = 'V_14',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_105})

V_15 = Vertex(name = 'V_15',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_4})

V_16 = Vertex(name = 'V_16',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_46})

V_17 = Vertex(name = 'V_17',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_70})

V_18 = Vertex(name = 'V_18',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_5})

V_19 = Vertex(name = 'V_19',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_59})

V_20 = Vertex(name = 'V_20',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_47})

V_21 = Vertex(name = 'V_21',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_60})

V_22 = Vertex(name = 'V_22',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_68})

V_23 = Vertex(name = 'V_23',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_71})

V_24 = Vertex(name = 'V_24',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_48})

V_25 = Vertex(name = 'V_25',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_26 = Vertex(name = 'V_26',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_27 = Vertex(name = 'V_27',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_28 = Vertex(name = 'V_28',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_29 = Vertex(name = 'V_29',
              particles = [ P.c__tilde__, P.c, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_30 = Vertex(name = 'V_30',
              particles = [ P.t__tilde__, P.t, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_31 = Vertex(name = 'V_31',
              particles = [ P.d__tilde__, P.d, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_32 = Vertex(name = 'V_32',
              particles = [ P.s__tilde__, P.s, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_33 = Vertex(name = 'V_33',
              particles = [ P.b__tilde__, P.b, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_34 = Vertex(name = 'V_34',
              particles = [ P.u__tilde__, P.u, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_35 = Vertex(name = 'V_35',
              particles = [ P.c__tilde__, P.c, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_36 = Vertex(name = 'V_36',
              particles = [ P.t__tilde__, P.t, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_37 = Vertex(name = 'V_37',
              particles = [ P.d__tilde__, P.d, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_38 = Vertex(name = 'V_38',
              particles = [ P.s__tilde__, P.s, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_39 = Vertex(name = 'V_39',
              particles = [ P.b__tilde__, P.b, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_40 = Vertex(name = 'V_40',
              particles = [ P.d__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_50})

V_41 = Vertex(name = 'V_41',
              particles = [ P.s__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_51})

V_42 = Vertex(name = 'V_42',
              particles = [ P.b__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_43 = Vertex(name = 'V_43',
              particles = [ P.d__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_53})

V_44 = Vertex(name = 'V_44',
              particles = [ P.s__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_54})

V_45 = Vertex(name = 'V_45',
              particles = [ P.b__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_55})

V_46 = Vertex(name = 'V_46',
              particles = [ P.d__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_56})

V_47 = Vertex(name = 'V_47',
              particles = [ P.s__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_57})

V_48 = Vertex(name = 'V_48',
              particles = [ P.b__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_58})

V_49 = Vertex(name = 'V_49',
              particles = [ P.u__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_108})

V_50 = Vertex(name = 'V_50',
              particles = [ P.c__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_111})

V_51 = Vertex(name = 'V_51',
              particles = [ P.t__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_114})

V_52 = Vertex(name = 'V_52',
              particles = [ P.u__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_109})

V_53 = Vertex(name = 'V_53',
              particles = [ P.c__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_112})

V_54 = Vertex(name = 'V_54',
              particles = [ P.t__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_115})

V_55 = Vertex(name = 'V_55',
              particles = [ P.u__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_110})

V_56 = Vertex(name = 'V_56',
              particles = [ P.c__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_113})

V_57 = Vertex(name = 'V_57',
              particles = [ P.t__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_116})

V_58 = Vertex(name = 'V_58',
              particles = [ P.e__plus__, P.ve, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_59 = Vertex(name = 'V_59',
              particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_60 = Vertex(name = 'V_60',
              particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_61 = Vertex(name = 'V_61',
              particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_62 = Vertex(name = 'V_62',
              particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_63 = Vertex(name = 'V_63',
              particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_64 = Vertex(name = 'V_64',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_65,(0,1):C.GC_62})

V_65 = Vertex(name = 'V_65',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_65,(0,1):C.GC_62})

V_66 = Vertex(name = 'V_66',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_65,(0,1):C.GC_62})

V_67 = Vertex(name = 'V_67',
              particles = [ P.d__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_64,(0,1):C.GC_61})

V_68 = Vertex(name = 'V_68',
              particles = [ P.s__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_64,(0,1):C.GC_61})

V_69 = Vertex(name = 'V_69',
              particles = [ P.b__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_64,(0,1):C.GC_61})

V_70 = Vertex(name = 'V_70',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_67})

V_71 = Vertex(name = 'V_71',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_67})

V_72 = Vertex(name = 'V_72',
              particles = [ P.vt__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_67})

V_73 = Vertex(name = 'V_73',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_63})

V_74 = Vertex(name = 'V_74',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_63})

V_75 = Vertex(name = 'V_75',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_63})

V_76 = Vertex(name = 'V_76',
              particles = [ P.e__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_28,(0,1):C.GC_37})

V_77 = Vertex(name = 'V_77',
              particles = [ P.mu__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_29,(0,1):C.GC_38})

V_78 = Vertex(name = 'V_78',
              particles = [ P.ta__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_30,(0,1):C.GC_39})

V_79 = Vertex(name = 'V_79',
              particles = [ P.e__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_31,(0,1):C.GC_40})

V_80 = Vertex(name = 'V_80',
              particles = [ P.mu__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_32,(0,1):C.GC_41})

V_81 = Vertex(name = 'V_81',
              particles = [ P.ta__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_33,(0,1):C.GC_42})

V_82 = Vertex(name = 'V_82',
              particles = [ P.e__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_34,(0,1):C.GC_43})

V_83 = Vertex(name = 'V_83',
              particles = [ P.mu__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_35,(0,1):C.GC_44})

V_84 = Vertex(name = 'V_84',
              particles = [ P.ta__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_36,(0,1):C.GC_45})

V_85 = Vertex(name = 'V_85',
              particles = [ P.u__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_72,(0,1):C.GC_74})

V_86 = Vertex(name = 'V_86',
              particles = [ P.c__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_75,(0,1):C.GC_77})

V_87 = Vertex(name = 'V_87',
              particles = [ P.t__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_78,(0,1):C.GC_80})

V_88 = Vertex(name = 'V_88',
              particles = [ P.u__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_81,(0,1):C.GC_83})

V_89 = Vertex(name = 'V_89',
              particles = [ P.c__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_84,(0,1):C.GC_86})

V_90 = Vertex(name = 'V_90',
              particles = [ P.t__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_87,(0,1):C.GC_89})

V_91 = Vertex(name = 'V_91',
              particles = [ P.u__tilde__, P.t, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_90,(0,1):C.GC_92})

V_92 = Vertex(name = 'V_92',
              particles = [ P.c__tilde__, P.t, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_93,(0,1):C.GC_95})

V_93 = Vertex(name = 'V_93',
              particles = [ P.t__tilde__, P.t, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_96,(0,1):C.GC_98})

V_94 = Vertex(name = 'V_94',
              particles = [ P.d__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_9,(0,1):C.GC_73})

V_95 = Vertex(name = 'V_95',
              particles = [ P.s__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_10,(0,1):C.GC_76})

V_96 = Vertex(name = 'V_96',
              particles = [ P.b__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_11,(0,1):C.GC_79})

V_97 = Vertex(name = 'V_97',
              particles = [ P.d__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_12,(0,1):C.GC_82})

V_98 = Vertex(name = 'V_98',
              particles = [ P.s__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_13,(0,1):C.GC_85})

V_99 = Vertex(name = 'V_99',
              particles = [ P.b__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_88})

V_100 = Vertex(name = 'V_100',
               particles = [ P.d__tilde__, P.b, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_15,(0,1):C.GC_91})

V_101 = Vertex(name = 'V_101',
               particles = [ P.s__tilde__, P.b, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_16,(0,1):C.GC_94})

V_102 = Vertex(name = 'V_102',
               particles = [ P.b__tilde__, P.b, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_17,(0,1):C.GC_97})

V_103 = Vertex(name = 'V_103',
               particles = [ P.ve__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_18})

V_104 = Vertex(name = 'V_104',
               particles = [ P.vm__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_19})

V_105 = Vertex(name = 'V_105',
               particles = [ P.vt__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_20})

V_106 = Vertex(name = 'V_106',
               particles = [ P.ve__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_21})

V_107 = Vertex(name = 'V_107',
               particles = [ P.vm__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_22})

V_108 = Vertex(name = 'V_108',
               particles = [ P.vt__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_23})

V_109 = Vertex(name = 'V_109',
               particles = [ P.ve__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_24})

V_110 = Vertex(name = 'V_110',
               particles = [ P.vm__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_25})

V_111 = Vertex(name = 'V_111',
               particles = [ P.vt__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})



==> anc/Zprime_TTFHM_UFO/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    


==> anc/a.gnu <==
set term pdfcairo enhanced color fontscale 0.7
set size square

set xlabel "M_{Z'}/TeV"
set ylabel "|g_{sb}|"

set style fill solid 0.2 noborder
set output "const.pdf"
set mxtics 5
set mytics 2
set ylabel "g_F (1 TeV/M_{Z'})"
set xlabel "M_{Z'}/TeV"

set key at 6,0.26

set label 1 "Allanach and Davighi, 2019" at 0.205,0.222 rotate by 90 font "Helvetica,8"
set label 2 "0.02" at 1.4,0.28 rotate by 275
set label 3 "0.10" at 2.9,0.3 rotate by 280
set label 4 "0.20" at 4.3,0.29 rotate by 285
set label 5 "0.40" at 5.3,0.33 rotate by 290
plot [0:6] [0.2:0.34] x>=0 && x<=6 ? 0.22 : asin(2.0) tit "NCBA excl" w filledcurves y1=0.20  fs transparent \
lc rgb "blue", \
x>=0 && x<=6 ? 0.31 : asin(2.0) notit w filledcurves y2=0.345 fs transparent lc rgb "blue", \
"pt.dat" notit w p pt 7 lc rgb "black", \
"ty3.contour.save" i 0 u 1:2 tit "ATLAS {/Symbol mm} excl" w filledcurves x1=0 fs transparent lc \
rgb "red", \
"ty3.contour.save" i 1 u 1:2 notit w filledcurves y2=0.34 fs transparent lc \
rgb "red", \
"gom.contour.data" u 1:2 tit "{/Symbol G}/M_{Z'}" w l lc rgb "black" dt 2


==> anc/b.gnu <==
set dgrid3d 59,16,6
set contour
unset surface
set noclip
set cntrparam bspline
set cntrparam levels discrete 1
# old linear in cross-section f(x,y,z)=(z-y)*x/0.1+y
f(x,y,z)=y*exp(x/0.1*log(z/y))

# First, get contours sorted out
set table "ty3.contour.data"
splot "benRun_ty3_2d.out" u ($3/1000):1:($5/f($4/$3,$6,$10))

set table "gom.contour.data"
set cntrparam levels discrete 0.02,0.1,0.2,0.4
splot "benRun_ty3_2d.out" u ($3/1000):1:($4/$3)



==> anc/benRun_ty3_0d.out <==
# x=1.060e+00 beam_energy=6.500e+03 model=Zprime_TTFHM_UFO number_of_events=1000
#  g/M            gzp   MZ'/GeV   wzp/GeV   sig/fb    siglim0/fb br_mumu   br_tt     br_bb    siglim0.1/fb  br_tautau  process
2.700e-01  8.100e-01 3.000e+03 2.609e+02 3.732e-02 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # p p > zp > mu+ mu-
2.700e-01  8.100e-01 3.000e+03 2.609e+02 0.000e+00 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # u u~ > zp > mu+ mu-
2.700e-01  8.100e-01 3.000e+03 2.609e+02 0.000e+00 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # u c~ > zp > mu+ mu-
2.700e-01  8.100e-01 3.000e+03 2.609e+02 0.000e+00 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # u~ c > zp > mu+ mu-
2.700e-01  8.100e-01 3.000e+03 2.609e+02 0.000e+00 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # c c~ > zp > mu+ mu-
2.700e-01  8.100e-01 3.000e+03 2.609e+02 2.688e-09 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # d d~ > zp > mu+ mu-
2.700e-01  8.100e-01 3.000e+03 2.609e+02 3.250e-08 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # d s~ > zp > mu+ mu-
2.700e-01  8.100e-01 3.000e+03 2.609e+02 6.088e-09 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # d~ s > zp > mu+ mu-
2.700e-01  8.100e-01 3.000e+03 2.609e+02 1.008e-05 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # d b~ > zp > mu+ mu-
2.700e-01  8.100e-01 3.000e+03 2.609e+02 1.896e-06 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # d~ b > zp > mu+ mu-
2.700e-01  8.100e-01 3.000e+03 2.609e+02 7.542e-08 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # s s~ > zp > mu+ mu-
2.700e-01  8.100e-01 3.000e+03 2.609e+02 2.404e-05 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # s b~ > zp > mu+ mu-
2.700e-01  8.100e-01 3.000e+03 2.609e+02 2.344e-05 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # s~ b > zp > mu+ mu-
2.700e-01  8.100e-01 3.000e+03 2.609e+02 3.692e-02 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # b b~ > zp > mu+ mu-


==> anc/benRun_ty3_2d.out <==
# x=1.060e+00 beam_energy=6.500e+03 model=Zprime_TTFHM_UFO number_of_events=1
#  g/M            gzp   MZ'/GeV   wzp/GeV   sig/fb    siglim0/fb br_mumu   br_tt     br_bb    siglim0.1/fb  br_tautau  process
2.000e-01  4.000e-02 2.000e+02 3.643e-02 2.188e+01 4.938e+00 1.327e-01 0.000e+00 4.851e-02 1.172e+01 5.307e-01 # p p > zp > mu+ mu-
2.100e-01  4.200e-02 2.000e+02 4.016e-02 2.412e+01 4.938e+00 1.327e-01 0.000e+00 4.851e-02 1.172e+01 5.307e-01 # p p > zp > mu+ mu-
2.200e-01  4.400e-02 2.000e+02 4.408e-02 2.647e+01 4.938e+00 1.327e-01 0.000e+00 4.851e-02 1.172e+01 5.307e-01 # p p > zp > mu+ mu-
2.300e-01  4.600e-02 2.000e+02 4.818e-02 2.893e+01 4.938e+00 1.327e-01 0.000e+00 4.851e-02 1.172e+01 5.307e-01 # p p > zp > mu+ mu-
2.400e-01  4.800e-02 2.000e+02 5.246e-02 3.151e+01 4.938e+00 1.327e-01 0.000e+00 4.851e-02 1.172e+01 5.307e-01 # p p > zp > mu+ mu-
2.500e-01  5.000e-02 2.000e+02 5.692e-02 3.419e+01 4.938e+00 1.327e-01 0.000e+00 4.851e-02 1.172e+01 5.307e-01 # p p > zp > mu+ mu-
2.600e-01  5.200e-02 2.000e+02 6.156e-02 3.697e+01 4.938e+00 1.327e-01 0.000e+00 4.851e-02 1.172e+01 5.307e-01 # p p > zp > mu+ mu-
2.700e-01  5.400e-02 2.000e+02 6.639e-02 3.987e+01 4.938e+00 1.327e-01 0.000e+00 4.851e-02 1.172e+01 5.307e-01 # p p > zp > mu+ mu-
2.800e-01  5.600e-02 2.000e+02 7.140e-02 4.288e+01 4.938e+00 1.327e-01 0.000e+00 4.851e-02 1.172e+01 5.307e-01 # p p > zp > mu+ mu-
2.900e-01  5.800e-02 2.000e+02 7.659e-02 4.600e+01 4.938e+00 1.327e-01 0.000e+00 4.851e-02 1.172e+01 5.307e-01 # p p > zp > mu+ mu-
3.000e-01  6.000e-02 2.000e+02 8.196e-02 4.923e+01 4.938e+00 1.327e-01 0.000e+00 4.851e-02 1.172e+01 5.307e-01 # p p > zp > mu+ mu-
3.100e-01  6.200e-02 2.000e+02 8.752e-02 5.256e+01 4.938e+00 1.327e-01 0.000e+00 4.851e-02 1.172e+01 5.307e-01 # p p > zp > mu+ mu-
3.200e-01  6.400e-02 2.000e+02 9.326e-02 5.601e+01 4.938e+00 1.327e-01 0.000e+00 4.851e-02 1.172e+01 5.307e-01 # p p > zp > mu+ mu-
3.300e-01  6.600e-02 2.000e+02 9.918e-02 5.956e+01 4.938e+00 1.327e-01 0.000e+00 4.851e-02 1.172e+01 5.307e-01 # p p > zp > mu+ mu-
3.400e-01  6.800e-02 2.000e+02 1.053e-01 6.323e+01 4.938e+00 1.327e-01 0.000e+00 4.851e-02 1.172e+01 5.307e-01 # p p > zp > mu+ mu-
2.000e-01  6.000e-02 3.000e+02 1.229e-01 1.156e+01 4.489e+00 1.327e-01 0.000e+00 4.851e-02 7.399e+00 5.307e-01 # p p > zp > mu+ mu-
2.100e-01  6.300e-02 3.000e+02 1.355e-01 1.274e+01 4.489e+00 1.327e-01 0.000e+00 4.851e-02 7.399e+00 5.307e-01 # p p > zp > mu+ mu-
2.200e-01  6.600e-02 3.000e+02 1.488e-01 1.399e+01 4.489e+00 1.327e-01 0.000e+00 4.851e-02 7.399e+00 5.307e-01 # p p > zp > mu+ mu-
2.300e-01  6.900e-02 3.000e+02 1.626e-01 1.529e+01 4.489e+00 1.327e-01 0.000e+00 4.851e-02 7.399e+00 5.307e-01 # p p > zp > mu+ mu-
2.400e-01  7.200e-02 3.000e+02 1.770e-01 1.665e+01 4.489e+00 1.327e-01 0.000e+00 4.851e-02 7.399e+00 5.307e-01 # p p > zp > mu+ mu-
2.500e-01  7.500e-02 3.000e+02 1.921e-01 1.806e+01 4.489e+00 1.327e-01 0.000e+00 4.851e-02 7.399e+00 5.307e-01 # p p > zp > mu+ mu-
2.600e-01  7.800e-02 3.000e+02 2.078e-01 1.954e+01 4.489e+00 1.327e-01 0.000e+00 4.851e-02 7.399e+00 5.307e-01 # p p > zp > mu+ mu-
2.700e-01  8.100e-02 3.000e+02 2.241e-01 2.107e+01 4.489e+00 1.327e-01 0.000e+00 4.851e-02 7.399e+00 5.307e-01 # p p > zp > mu+ mu-
2.800e-01  8.400e-02 3.000e+02 2.410e-01 2.266e+01 4.489e+00 1.327e-01 0.000e+00 4.851e-02 7.399e+00 5.307e-01 # p p > zp > mu+ mu-
2.900e-01  8.700e-02 3.000e+02 2.585e-01 2.430e+01 4.489e+00 1.327e-01 0.000e+00 4.851e-02 7.399e+00 5.307e-01 # p p > zp > mu+ mu-
3.000e-01  9.000e-02 3.000e+02 2.766e-01 2.601e+01 4.489e+00 1.327e-01 0.000e+00 4.851e-02 7.399e+00 5.307e-01 # p p > zp > mu+ mu-
3.100e-01  9.300e-02 3.000e+02 2.954e-01 2.777e+01 4.489e+00 1.327e-01 0.000e+00 4.851e-02 7.399e+00 5.307e-01 # p p > zp > mu+ mu-
3.200e-01  9.600e-02 3.000e+02 3.147e-01 2.959e+01 4.489e+00 1.327e-01 0.000e+00 4.851e-02 7.399e+00 5.307e-01 # p p > zp > mu+ mu-
3.300e-01  9.900e-02 3.000e+02 3.347e-01 3.147e+01 4.489e+00 1.327e-01 0.000e+00 4.851e-02 7.399e+00 5.307e-01 # p p > zp > mu+ mu-
3.400e-01  1.020e-01 3.000e+02 3.553e-01 3.341e+01 4.489e+00 1.327e-01 0.000e+00 4.851e-02 7.399e+00 5.307e-01 # p p > zp > mu+ mu-
2.000e-01  8.000e-02 4.000e+02 3.178e-01 6.225e+00 4.015e+00 1.217e-01 8.310e-02 4.448e-02 7.731e+00 4.866e-01 # p p > zp > mu+ mu-
2.100e-01  8.400e-02 4.000e+02 3.504e-01 6.863e+00 4.015e+00 1.217e-01 8.310e-02 4.448e-02 7.731e+00 4.866e-01 # p p > zp > mu+ mu-
2.200e-01  8.800e-02 4.000e+02 3.846e-01 7.532e+00 4.015e+00 1.217e-01 8.310e-02 4.448e-02 7.731e+00 4.866e-01 # p p > zp > mu+ mu-
2.300e-01  9.200e-02 4.000e+02 4.203e-01 8.232e+00 4.015e+00 1.217e-01 8.310e-02 4.448e-02 7.731e+00 4.866e-01 # p p > zp > mu+ mu-
2.400e-01  9.600e-02 4.000e+02 4.577e-01 8.964e+00 4.015e+00 1.217e-01 8.310e-02 4.448e-02 7.731e+00 4.866e-01 # p p > zp > mu+ mu-
2.500e-01  1.000e-01 4.000e+02 4.966e-01 9.725e+00 4.015e+00 1.217e-01 8.310e-02 4.448e-02 7.731e+00 4.866e-01 # p p > zp > mu+ mu-
2.600e-01  1.040e-01 4.000e+02 5.372e-01 1.052e+01 4.015e+00 1.217e-01 8.310e-02 4.448e-02 7.731e+00 4.866e-01 # p p > zp > mu+ mu-
2.700e-01  1.080e-01 4.000e+02 5.793e-01 1.134e+01 4.015e+00 1.217e-01 8.310e-02 4.448e-02 7.731e+00 4.866e-01 # p p > zp > mu+ mu-
2.800e-01  1.120e-01 4.000e+02 6.230e-01 1.220e+01 4.015e+00 1.217e-01 8.310e-02 4.448e-02 7.731e+00 4.866e-01 # p p > zp > mu+ mu-
2.900e-01  1.160e-01 4.000e+02 6.683e-01 1.309e+01 4.015e+00 1.217e-01 8.310e-02 4.448e-02 7.731e+00 4.866e-01 # p p > zp > mu+ mu-
3.000e-01  1.200e-01 4.000e+02 7.151e-01 1.401e+01 4.015e+00 1.217e-01 8.310e-02 4.448e-02 7.731e+00 4.866e-01 # p p > zp > mu+ mu-
3.100e-01  1.240e-01 4.000e+02 7.636e-01 1.496e+01 4.015e+00 1.217e-01 8.310e-02 4.448e-02 7.731e+00 4.866e-01 # p p > zp > mu+ mu-
3.200e-01  1.280e-01 4.000e+02 8.137e-01 1.594e+01 4.015e+00 1.217e-01 8.310e-02 4.448e-02 7.731e+00 4.866e-01 # p p > zp > mu+ mu-
3.300e-01  1.320e-01 4.000e+02 8.653e-01 1.695e+01 4.015e+00 1.217e-01 8.310e-02 4.448e-02 7.731e+00 4.866e-01 # p p > zp > mu+ mu-
3.400e-01  1.360e-01 4.000e+02 9.186e-01 1.799e+01 4.015e+00 1.217e-01 8.310e-02 4.448e-02 7.731e+00 4.866e-01 # p p > zp > mu+ mu-
2.000e-01  1.000e-01 5.000e+02 6.407e-01 3.777e+00 2.074e+00 1.179e-01 1.116e-01 4.310e-02 3.873e+00 4.715e-01 # p p > zp > mu+ mu-
2.100e-01  1.050e-01 5.000e+02 7.064e-01 4.163e+00 2.074e+00 1.179e-01 1.116e-01 4.310e-02 3.873e+00 4.715e-01 # p p > zp > mu+ mu-
2.200e-01  1.100e-01 5.000e+02 7.752e-01 4.569e+00 2.074e+00 1.179e-01 1.116e-01 4.310e-02 3.873e+00 4.715e-01 # p p > zp > mu+ mu-
2.300e-01  1.150e-01 5.000e+02 8.473e-01 4.994e+00 2.074e+00 1.179e-01 1.116e-01 4.310e-02 3.873e+00 4.715e-01 # p p > zp > mu+ mu-
2.400e-01  1.200e-01 5.000e+02 9.226e-01 5.441e+00 2.074e+00 1.179e-01 1.116e-01 4.310e-02 3.873e+00 4.715e-01 # p p > zp > mu+ mu-
2.500e-01  1.250e-01 5.000e+02 1.001e+00 5.904e+00 2.074e+00 1.179e-01 1.116e-01 4.310e-02 3.873e+00 4.715e-01 # p p > zp > mu+ mu-
2.600e-01  1.300e-01 5.000e+02 1.083e+00 6.386e+00 2.074e+00 1.179e-01 1.116e-01 4.310e-02 3.873e+00 4.715e-01 # p p > zp > mu+ mu-
2.700e-01  1.350e-01 5.000e+02 1.168e+00 6.885e+00 2.074e+00 1.179e-01 1.116e-01 4.310e-02 3.873e+00 4.715e-01 # p p > zp > mu+ mu-
2.800e-01  1.400e-01 5.000e+02 1.256e+00 7.404e+00 2.074e+00 1.179e-01 1.116e-01 4.310e-02 3.873e+00 4.715e-01 # p p > zp > mu+ mu-
2.900e-01  1.450e-01 5.000e+02 1.347e+00 7.937e+00 2.074e+00 1.179e-01 1.116e-01 4.310e-02 3.873e+00 4.715e-01 # p p > zp > mu+ mu-
3.000e-01  1.500e-01 5.000e+02 1.442e+00 8.500e+00 2.074e+00 1.179e-01 1.116e-01 4.310e-02 3.873e+00 4.715e-01 # p p > zp > mu+ mu-
3.100e-01  1.550e-01 5.000e+02 1.539e+00 9.075e+00 2.074e+00 1.179e-01 1.116e-01 4.310e-02 3.873e+00 4.715e-01 # p p > zp > mu+ mu-
3.200e-01  1.600e-01 5.000e+02 1.640e+00 9.669e+00 2.074e+00 1.179e-01 1.116e-01 4.310e-02 3.873e+00 4.715e-01 # p p > zp > mu+ mu-
3.300e-01  1.650e-01 5.000e+02 1.744e+00 1.028e+01 2.074e+00 1.179e-01 1.116e-01 4.310e-02 3.873e+00 4.715e-01 # p p > zp > mu+ mu-
3.400e-01  1.700e-01 5.000e+02 1.852e+00 1.092e+01 2.074e+00 1.179e-01 1.116e-01 4.310e-02 3.873e+00 4.715e-01 # p p > zp > mu+ mu-
2.000e-01  1.200e-01 6.000e+02 1.121e+00 2.467e+00 1.681e+00 1.164e-01 1.227e-01 4.256e-02 2.117e+00 4.656e-01 # p p > zp > mu+ mu-
2.100e-01  1.260e-01 6.000e+02 1.236e+00 2.721e+00 1.681e+00 1.164e-01 1.227e-01 4.256e-02 2.117e+00 4.656e-01 # p p > zp > mu+ mu-
2.200e-01  1.320e-01 6.000e+02 1.357e+00 2.986e+00 1.681e+00 1.164e-01 1.227e-01 4.256e-02 2.117e+00 4.656e-01 # p p > zp > mu+ mu-
2.300e-01  1.380e-01 6.000e+02 1.483e+00 3.265e+00 1.681e+00 1.164e-01 1.227e-01 4.256e-02 2.117e+00 4.656e-01 # p p > zp > mu+ mu-
2.400e-01  1.440e-01 6.000e+02 1.614e+00 3.556e+00 1.681e+00 1.164e-01 1.227e-01 4.256e-02 2.117e+00 4.656e-01 # p p > zp > mu+ mu-
2.500e-01  1.500e-01 6.000e+02 1.752e+00 3.859e+00 1.681e+00 1.164e-01 1.227e-01 4.256e-02 2.117e+00 4.656e-01 # p p > zp > mu+ mu-
2.600e-01  1.560e-01 6.000e+02 1.895e+00 4.174e+00 1.681e+00 1.164e-01 1.227e-01 4.256e-02 2.117e+00 4.656e-01 # p p > zp > mu+ mu-
2.700e-01  1.620e-01 6.000e+02 2.043e+00 4.499e+00 1.681e+00 1.164e-01 1.227e-01 4.256e-02 2.117e+00 4.656e-01 # p p > zp > mu+ mu-
2.800e-01  1.680e-01 6.000e+02 2.197e+00 4.839e+00 1.681e+00 1.164e-01 1.227e-01 4.256e-02 2.117e+00 4.656e-01 # p p > zp > mu+ mu-
2.900e-01  1.740e-01 6.000e+02 2.357e+00 5.192e+00 1.681e+00 1.164e-01 1.227e-01 4.256e-02 2.117e+00 4.656e-01 # p p > zp > mu+ mu-
3.000e-01  1.800e-01 6.000e+02 2.522e+00 5.557e+00 1.681e+00 1.164e-01 1.227e-01 4.256e-02 2.117e+00 4.656e-01 # p p > zp > mu+ mu-
3.100e-01  1.860e-01 6.000e+02 2.693e+00 5.934e+00 1.681e+00 1.164e-01 1.227e-01 4.256e-02 2.117e+00 4.656e-01 # p p > zp > mu+ mu-
3.200e-01  1.920e-01 6.000e+02 2.870e+00 6.321e+00 1.681e+00 1.164e-01 1.227e-01 4.256e-02 2.117e+00 4.656e-01 # p p > zp > mu+ mu-
3.300e-01  1.980e-01 6.000e+02 3.052e+00 6.724e+00 1.681e+00 1.164e-01 1.227e-01 4.256e-02 2.117e+00 4.656e-01 # p p > zp > mu+ mu-
3.400e-01  2.040e-01 6.000e+02 3.240e+00 7.137e+00 1.681e+00 1.164e-01 1.227e-01 4.256e-02 2.117e+00 4.656e-01 # p p > zp > mu+ mu-
2.000e-01  1.400e-01 7.000e+02 1.792e+00 1.678e+00 5.816e-01 1.156e-01 1.284e-01 4.228e-02 9.473e-01 4.626e-01 # p p > zp > mu+ mu-
2.100e-01  1.470e-01 7.000e+02 1.976e+00 1.850e+00 5.816e-01 1.156e-01 1.284e-01 4.228e-02 9.473e-01 4.626e-01 # p p > zp > mu+ mu-
2.200e-01  1.540e-01 7.000e+02 2.168e+00 2.031e+00 5.816e-01 1.156e-01 1.284e-01 4.228e-02 9.473e-01 4.626e-01 # p p > zp > mu+ mu-
2.300e-01  1.610e-01 7.000e+02 2.370e+00 2.221e+00 5.816e-01 1.156e-01 1.284e-01 4.228e-02 9.473e-01 4.626e-01 # p p > zp > mu+ mu-
2.400e-01  1.680e-01 7.000e+02 2.580e+00 2.419e+00 5.816e-01 1.156e-01 1.284e-01 4.228e-02 9.473e-01 4.626e-01 # p p > zp > mu+ mu-
2.500e-01  1.750e-01 7.000e+02 2.800e+00 2.626e+00 5.816e-01 1.156e-01 1.284e-01 4.228e-02 9.473e-01 4.626e-01 # p p > zp > mu+ mu-
2.600e-01  1.820e-01 7.000e+02 3.028e+00 2.846e+00 5.816e-01 1.156e-01 1.284e-01 4.228e-02 9.473e-01 4.626e-01 # p p > zp > mu+ mu-
2.700e-01  1.890e-01 7.000e+02 3.266e+00 3.070e+00 5.816e-01 1.156e-01 1.284e-01 4.228e-02 9.473e-01 4.626e-01 # p p > zp > mu+ mu-
2.800e-01  1.960e-01 7.000e+02 3.512e+00 3.307e+00 5.816e-01 1.156e-01 1.284e-01 4.228e-02 9.473e-01 4.626e-01 # p p > zp > mu+ mu-
2.900e-01  2.030e-01 7.000e+02 3.768e+00 3.547e+00 5.816e-01 1.156e-01 1.284e-01 4.228e-02 9.473e-01 4.626e-01 # p p > zp > mu+ mu-
3.000e-01  2.100e-01 7.000e+02 4.032e+00 3.796e+00 5.816e-01 1.156e-01 1.284e-01 4.228e-02 9.473e-01 4.626e-01 # p p > zp > mu+ mu-
3.100e-01  2.170e-01 7.000e+02 4.305e+00 4.054e+00 5.816e-01 1.156e-01 1.284e-01 4.228e-02 9.473e-01 4.626e-01 # p p > zp > mu+ mu-
3.200e-01  2.240e-01 7.000e+02 4.587e+00 4.321e+00 5.816e-01 1.156e-01 1.284e-01 4.228e-02 9.473e-01 4.626e-01 # p p > zp > mu+ mu-
3.300e-01  2.310e-01 7.000e+02 4.879e+00 4.589e+00 5.816e-01 1.156e-01 1.284e-01 4.228e-02 9.473e-01 4.626e-01 # p p > zp > mu+ mu-
3.400e-01  2.380e-01 7.000e+02 5.179e+00 4.872e+00 5.816e-01 1.156e-01 1.284e-01 4.228e-02 9.473e-01 4.626e-01 # p p > zp > mu+ mu-
2.000e-01  1.600e-01 8.000e+02 2.685e+00 1.188e+00 9.238e-01 1.152e-01 1.318e-01 4.212e-02 1.396e+00 4.608e-01 # p p > zp > mu+ mu-
2.100e-01  1.680e-01 8.000e+02 2.961e+00 1.309e+00 9.238e-01 1.152e-01 1.318e-01 4.212e-02 1.396e+00 4.608e-01 # p p > zp > mu+ mu-
2.200e-01  1.760e-01 8.000e+02 3.249e+00 1.434e+00 9.238e-01 1.152e-01 1.318e-01 4.212e-02 1.396e+00 4.608e-01 # p p > zp > mu+ mu-
2.300e-01  1.840e-01 8.000e+02 3.552e+00 1.569e+00 9.238e-01 1.152e-01 1.318e-01 4.212e-02 1.396e+00 4.608e-01 # p p > zp > mu+ mu-
2.400e-01  1.920e-01 8.000e+02 3.867e+00 1.713e+00 9.238e-01 1.152e-01 1.318e-01 4.212e-02 1.396e+00 4.608e-01 # p p > zp > mu+ mu-
2.500e-01  2.000e-01 8.000e+02 4.196e+00 1.859e+00 9.238e-01 1.152e-01 1.318e-01 4.212e-02 1.396e+00 4.608e-01 # p p > zp > mu+ mu-
2.600e-01  2.080e-01 8.000e+02 4.538e+00 2.011e+00 9.238e-01 1.152e-01 1.318e-01 4.212e-02 1.396e+00 4.608e-01 # p p > zp > mu+ mu-
2.700e-01  2.160e-01 8.000e+02 4.894e+00 2.168e+00 9.238e-01 1.152e-01 1.318e-01 4.212e-02 1.396e+00 4.608e-01 # p p > zp > mu+ mu-
2.800e-01  2.240e-01 8.000e+02 5.264e+00 2.333e+00 9.238e-01 1.152e-01 1.318e-01 4.212e-02 1.396e+00 4.608e-01 # p p > zp > mu+ mu-
2.900e-01  2.320e-01 8.000e+02 5.646e+00 2.496e+00 9.238e-01 1.152e-01 1.318e-01 4.212e-02 1.396e+00 4.608e-01 # p p > zp > mu+ mu-
3.000e-01  2.400e-01 8.000e+02 6.042e+00 2.671e+00 9.238e-01 1.152e-01 1.318e-01 4.212e-02 1.396e+00 4.608e-01 # p p > zp > mu+ mu-
3.100e-01  2.480e-01 8.000e+02 6.452e+00 2.854e+00 9.238e-01 1.152e-01 1.318e-01 4.212e-02 1.396e+00 4.608e-01 # p p > zp > mu+ mu-
3.200e-01  2.560e-01 8.000e+02 6.875e+00 3.042e+00 9.238e-01 1.152e-01 1.318e-01 4.212e-02 1.396e+00 4.608e-01 # p p > zp > mu+ mu-
3.300e-01  2.640e-01 8.000e+02 7.311e+00 3.235e+00 9.238e-01 1.152e-01 1.318e-01 4.212e-02 1.396e+00 4.608e-01 # p p > zp > mu+ mu-
3.400e-01  2.720e-01 8.000e+02 7.761e+00 3.435e+00 9.238e-01 1.152e-01 1.318e-01 4.212e-02 1.396e+00 4.608e-01 # p p > zp > mu+ mu-
2.000e-01  1.800e-01 9.000e+02 3.833e+00 8.485e-01 1.016e+00 1.149e-01 1.341e-01 4.201e-02 1.341e+00 4.596e-01 # p p > zp > mu+ mu-
2.100e-01  1.890e-01 9.000e+02 4.226e+00 9.357e-01 1.016e+00 1.149e-01 1.341e-01 4.201e-02 1.341e+00 4.596e-01 # p p > zp > mu+ mu-
2.200e-01  1.980e-01 9.000e+02 4.639e+00 1.026e+00 1.016e+00 1.149e-01 1.341e-01 4.201e-02 1.341e+00 4.596e-01 # p p > zp > mu+ mu-
2.300e-01  2.070e-01 9.000e+02 5.070e+00 1.122e+00 1.016e+00 1.149e-01 1.341e-01 4.201e-02 1.341e+00 4.596e-01 # p p > zp > mu+ mu-
2.400e-01  2.160e-01 9.000e+02 5.520e+00 1.222e+00 1.016e+00 1.149e-01 1.341e-01 4.201e-02 1.341e+00 4.596e-01 # p p > zp > mu+ mu-
2.500e-01  2.250e-01 9.000e+02 5.990e+00 1.326e+00 1.016e+00 1.149e-01 1.341e-01 4.201e-02 1.341e+00 4.596e-01 # p p > zp > mu+ mu-
2.600e-01  2.340e-01 9.000e+02 6.479e+00 1.434e+00 1.016e+00 1.149e-01 1.341e-01 4.201e-02 1.341e+00 4.596e-01 # p p > zp > mu+ mu-
2.700e-01  2.430e-01 9.000e+02 6.987e+00 1.546e+00 1.016e+00 1.149e-01 1.341e-01 4.201e-02 1.341e+00 4.596e-01 # p p > zp > mu+ mu-
2.800e-01  2.520e-01 9.000e+02 7.514e+00 1.662e+00 1.016e+00 1.149e-01 1.341e-01 4.201e-02 1.341e+00 4.596e-01 # p p > zp > mu+ mu-
2.900e-01  2.610e-01 9.000e+02 8.060e+00 1.783e+00 1.016e+00 1.149e-01 1.341e-01 4.201e-02 1.341e+00 4.596e-01 # p p > zp > mu+ mu-
3.000e-01  2.700e-01 9.000e+02 8.625e+00 1.906e+00 1.016e+00 1.149e-01 1.341e-01 4.201e-02 1.341e+00 4.596e-01 # p p > zp > mu+ mu-
3.100e-01  2.790e-01 9.000e+02 9.210e+00 2.037e+00 1.016e+00 1.149e-01 1.341e-01 4.201e-02 1.341e+00 4.596e-01 # p p > zp > mu+ mu-
3.200e-01  2.880e-01 9.000e+02 9.814e+00 2.172e+00 1.016e+00 1.149e-01 1.341e-01 4.201e-02 1.341e+00 4.596e-01 # p p > zp > mu+ mu-
3.300e-01  2.970e-01 9.000e+02 1.044e+01 2.311e+00 1.016e+00 1.149e-01 1.341e-01 4.201e-02 1.341e+00 4.596e-01 # p p > zp > mu+ mu-
3.400e-01  3.060e-01 9.000e+02 1.108e+01 2.454e+00 1.016e+00 1.149e-01 1.341e-01 4.201e-02 1.341e+00 4.596e-01 # p p > zp > mu+ mu-
2.000e-01  2.000e-01 1.000e+03 5.268e+00 6.172e-01 4.974e-01 1.147e-01 1.356e-01 4.193e-02 8.215e-01 4.588e-01 # p p > zp > mu+ mu-
2.100e-01  2.100e-01 1.000e+03 5.808e+00 6.811e-01 4.974e-01 1.147e-01 1.356e-01 4.193e-02 8.215e-01 4.588e-01 # p p > zp > mu+ mu-
2.200e-01  2.200e-01 1.000e+03 6.374e+00 7.479e-01 4.974e-01 1.147e-01 1.356e-01 4.193e-02 8.215e-01 4.588e-01 # p p > zp > mu+ mu-
2.300e-01  2.300e-01 1.000e+03 6.967e+00 8.178e-01 4.974e-01 1.147e-01 1.356e-01 4.193e-02 8.215e-01 4.588e-01 # p p > zp > mu+ mu-
2.400e-01  2.400e-01 1.000e+03 7.586e+00 8.912e-01 4.974e-01 1.147e-01 1.356e-01 4.193e-02 8.215e-01 4.588e-01 # p p > zp > mu+ mu-
2.500e-01  2.500e-01 1.000e+03 8.231e+00 9.678e-01 4.974e-01 1.147e-01 1.356e-01 4.193e-02 8.215e-01 4.588e-01 # p p > zp > mu+ mu-
2.600e-01  2.600e-01 1.000e+03 8.903e+00 1.049e+00 4.974e-01 1.147e-01 1.356e-01 4.193e-02 8.215e-01 4.588e-01 # p p > zp > mu+ mu-
2.700e-01  2.700e-01 1.000e+03 9.601e+00 1.132e+00 4.974e-01 1.147e-01 1.356e-01 4.193e-02 8.215e-01 4.588e-01 # p p > zp > mu+ mu-
2.800e-01  2.800e-01 1.000e+03 1.033e+01 1.219e+00 4.974e-01 1.147e-01 1.356e-01 4.193e-02 8.215e-01 4.588e-01 # p p > zp > mu+ mu-
2.900e-01  2.900e-01 1.000e+03 1.108e+01 1.309e+00 4.974e-01 1.147e-01 1.356e-01 4.193e-02 8.215e-01 4.588e-01 # p p > zp > mu+ mu-
3.000e-01  3.000e-01 1.000e+03 1.185e+01 1.404e+00 4.974e-01 1.147e-01 1.356e-01 4.193e-02 8.215e-01 4.588e-01 # p p > zp > mu+ mu-
3.100e-01  3.100e-01 1.000e+03 1.266e+01 1.500e+00 4.974e-01 1.147e-01 1.356e-01 4.193e-02 8.215e-01 4.588e-01 # p p > zp > mu+ mu-
3.200e-01  3.200e-01 1.000e+03 1.349e+01 1.601e+00 4.974e-01 1.147e-01 1.356e-01 4.193e-02 8.215e-01 4.588e-01 # p p > zp > mu+ mu-
3.300e-01  3.300e-01 1.000e+03 1.434e+01 1.707e+00 4.974e-01 1.147e-01 1.356e-01 4.193e-02 8.215e-01 4.588e-01 # p p > zp > mu+ mu-
3.400e-01  3.400e-01 1.000e+03 1.522e+01 1.814e+00 4.974e-01 1.147e-01 1.356e-01 4.193e-02 8.215e-01 4.588e-01 # p p > zp > mu+ mu-
2.000e-01  2.200e-01 1.100e+03 7.021e+00 4.575e-01 5.131e-01 1.145e-01 1.367e-01 4.188e-02 8.918e-01 4.582e-01 # p p > zp > mu+ mu-
2.100e-01  2.310e-01 1.100e+03 7.740e+00 5.043e-01 5.131e-01 1.145e-01 1.367e-01 4.188e-02 8.918e-01 4.582e-01 # p p > zp > mu+ mu-
2.200e-01  2.420e-01 1.100e+03 8.495e+00 5.542e-01 5.131e-01 1.145e-01 1.367e-01 4.188e-02 8.918e-01 4.582e-01 # p p > zp > mu+ mu-
2.300e-01  2.530e-01 1.100e+03 9.285e+00 6.066e-01 5.131e-01 1.145e-01 1.367e-01 4.188e-02 8.918e-01 4.582e-01 # p p > zp > mu+ mu-
2.400e-01  2.640e-01 1.100e+03 1.011e+01 6.612e-01 5.131e-01 1.145e-01 1.367e-01 4.188e-02 8.918e-01 4.582e-01 # p p > zp > mu+ mu-
2.500e-01  2.750e-01 1.100e+03 1.097e+01 7.185e-01 5.131e-01 1.145e-01 1.367e-01 4.188e-02 8.918e-01 4.582e-01 # p p > zp > mu+ mu-
2.600e-01  2.860e-01 1.100e+03 1.186e+01 7.787e-01 5.131e-01 1.145e-01 1.367e-01 4.188e-02 8.918e-01 4.582e-01 # p p > zp > mu+ mu-
2.700e-01  2.970e-01 1.100e+03 1.279e+01 8.413e-01 5.131e-01 1.145e-01 1.367e-01 4.188e-02 8.918e-01 4.582e-01 # p p > zp > mu+ mu-
2.800e-01  3.080e-01 1.100e+03 1.376e+01 9.066e-01 5.131e-01 1.145e-01 1.367e-01 4.188e-02 8.918e-01 4.582e-01 # p p > zp > mu+ mu-
2.900e-01  3.190e-01 1.100e+03 1.476e+01 9.699e-01 5.131e-01 1.145e-01 1.367e-01 4.188e-02 8.918e-01 4.582e-01 # p p > zp > mu+ mu-
3.000e-01  3.300e-01 1.100e+03 1.580e+01 1.040e+00 5.131e-01 1.145e-01 1.367e-01 4.188e-02 8.918e-01 4.582e-01 # p p > zp > mu+ mu-
3.100e-01  3.410e-01 1.100e+03 1.687e+01 1.113e+00 5.131e-01 1.145e-01 1.367e-01 4.188e-02 8.918e-01 4.582e-01 # p p > zp > mu+ mu-
3.200e-01  3.520e-01 1.100e+03 1.797e+01 1.189e+00 5.131e-01 1.145e-01 1.367e-01 4.188e-02 8.918e-01 4.582e-01 # p p > zp > mu+ mu-
3.300e-01  3.630e-01 1.100e+03 1.911e+01 1.267e+00 5.131e-01 1.145e-01 1.367e-01 4.188e-02 8.918e-01 4.582e-01 # p p > zp > mu+ mu-
3.400e-01  3.740e-01 1.100e+03 2.029e+01 1.348e+00 5.131e-01 1.145e-01 1.367e-01 4.188e-02 8.918e-01 4.582e-01 # p p > zp > mu+ mu-
2.000e-01  2.400e-01 1.200e+03 9.123e+00 3.440e-01 7.373e-01 1.144e-01 1.375e-01 4.184e-02 1.073e+00 4.578e-01 # p p > zp > mu+ mu-
2.100e-01  2.520e-01 1.200e+03 1.006e+01 3.800e-01 7.373e-01 1.144e-01 1.375e-01 4.184e-02 1.073e+00 4.578e-01 # p p > zp > mu+ mu-
2.200e-01  2.640e-01 1.200e+03 1.104e+01 4.177e-01 7.373e-01 1.144e-01 1.375e-01 4.184e-02 1.073e+00 4.578e-01 # p p > zp > mu+ mu-
2.300e-01  2.760e-01 1.200e+03 1.207e+01 4.565e-01 7.373e-01 1.144e-01 1.375e-01 4.184e-02 1.073e+00 4.578e-01 # p p > zp > mu+ mu-
2.400e-01  2.880e-01 1.200e+03 1.314e+01 4.979e-01 7.373e-01 1.144e-01 1.375e-01 4.184e-02 1.073e+00 4.578e-01 # p p > zp > mu+ mu-
2.500e-01  3.000e-01 1.200e+03 1.426e+01 5.412e-01 7.373e-01 1.144e-01 1.375e-01 4.184e-02 1.073e+00 4.578e-01 # p p > zp > mu+ mu-
2.600e-01  3.120e-01 1.200e+03 1.542e+01 5.862e-01 7.373e-01 1.144e-01 1.375e-01 4.184e-02 1.073e+00 4.578e-01 # p p > zp > mu+ mu-
2.700e-01  3.240e-01 1.200e+03 1.663e+01 6.336e-01 7.373e-01 1.144e-01 1.375e-01 4.184e-02 1.073e+00 4.578e-01 # p p > zp > mu+ mu-
2.800e-01  3.360e-01 1.200e+03 1.788e+01 6.805e-01 7.373e-01 1.144e-01 1.375e-01 4.184e-02 1.073e+00 4.578e-01 # p p > zp > mu+ mu-
2.900e-01  3.480e-01 1.200e+03 1.918e+01 7.312e-01 7.373e-01 1.144e-01 1.375e-01 4.184e-02 1.073e+00 4.578e-01 # p p > zp > mu+ mu-
3.000e-01  3.600e-01 1.200e+03 2.053e+01 7.844e-01 7.373e-01 1.144e-01 1.375e-01 4.184e-02 1.073e+00 4.578e-01 # p p > zp > mu+ mu-
3.100e-01  3.720e-01 1.200e+03 2.192e+01 8.394e-01 7.373e-01 1.144e-01 1.375e-01 4.184e-02 1.073e+00 4.578e-01 # p p > zp > mu+ mu-
3.200e-01  3.840e-01 1.200e+03 2.336e+01 8.973e-01 7.373e-01 1.144e-01 1.375e-01 4.184e-02 1.073e+00 4.578e-01 # p p > zp > mu+ mu-
3.300e-01  3.960e-01 1.200e+03 2.484e+01 9.570e-01 7.373e-01 1.144e-01 1.375e-01 4.184e-02 1.073e+00 4.578e-01 # p p > zp > mu+ mu-
3.400e-01  4.080e-01 1.200e+03 2.637e+01 1.020e+00 7.373e-01 1.144e-01 1.375e-01 4.184e-02 1.073e+00 4.578e-01 # p p > zp > mu+ mu-
2.000e-01  2.600e-01 1.300e+03 1.161e+01 2.617e-01 6.941e-01 1.144e-01 1.382e-01 4.181e-02 9.511e-01 4.574e-01 # p p > zp > mu+ mu-
2.100e-01  2.730e-01 1.300e+03 1.280e+01 2.882e-01 6.941e-01 1.144e-01 1.382e-01 4.181e-02 9.511e-01 4.574e-01 # p p > zp > mu+ mu-
2.200e-01  2.860e-01 1.300e+03 1.405e+01 3.168e-01 6.941e-01 1.144e-01 1.382e-01 4.181e-02 9.511e-01 4.574e-01 # p p > zp > mu+ mu-
2.300e-01  2.990e-01 1.300e+03 1.535e+01 3.466e-01 6.941e-01 1.144e-01 1.382e-01 4.181e-02 9.511e-01 4.574e-01 # p p > zp > mu+ mu-
2.400e-01  3.120e-01 1.300e+03 1.672e+01 3.781e-01 6.941e-01 1.144e-01 1.382e-01 4.181e-02 9.511e-01 4.574e-01 # p p > zp > mu+ mu-
2.500e-01  3.250e-01 1.300e+03 1.814e+01 4.112e-01 6.941e-01 1.144e-01 1.382e-01 4.181e-02 9.511e-01 4.574e-01 # p p > zp > mu+ mu-
2.600e-01  3.380e-01 1.300e+03 1.962e+01 4.447e-01 6.941e-01 1.144e-01 1.382e-01 4.181e-02 9.511e-01 4.574e-01 # p p > zp > mu+ mu-
2.700e-01  3.510e-01 1.300e+03 2.116e+01 4.800e-01 6.941e-01 1.144e-01 1.382e-01 4.181e-02 9.511e-01 4.574e-01 # p p > zp > mu+ mu-
2.800e-01  3.640e-01 1.300e+03 2.275e+01 5.178e-01 6.941e-01 1.144e-01 1.382e-01 4.181e-02 9.511e-01 4.574e-01 # p p > zp > mu+ mu-
2.900e-01  3.770e-01 1.300e+03 2.441e+01 5.571e-01 6.941e-01 1.144e-01 1.382e-01 4.181e-02 9.511e-01 4.574e-01 # p p > zp > mu+ mu-
3.000e-01  3.900e-01 1.300e+03 2.612e+01 5.977e-01 6.941e-01 1.144e-01 1.382e-01 4.181e-02 9.511e-01 4.574e-01 # p p > zp > mu+ mu-
3.100e-01  4.030e-01 1.300e+03 2.789e+01 6.405e-01 6.941e-01 1.144e-01 1.382e-01 4.181e-02 9.511e-01 4.574e-01 # p p > zp > mu+ mu-
3.200e-01  4.160e-01 1.300e+03 2.972e+01 6.839e-01 6.941e-01 1.144e-01 1.382e-01 4.181e-02 9.511e-01 4.574e-01 # p p > zp > mu+ mu-
3.300e-01  4.290e-01 1.300e+03 3.160e+01 7.301e-01 6.941e-01 1.144e-01 1.382e-01 4.181e-02 9.511e-01 4.574e-01 # p p > zp > mu+ mu-
3.400e-01  4.420e-01 1.300e+03 3.355e+01 7.784e-01 6.941e-01 1.144e-01 1.382e-01 4.181e-02 9.511e-01 4.574e-01 # p p > zp > mu+ mu-
2.000e-01  2.800e-01 1.400e+03 1.451e+01 2.013e-01 5.248e-01 1.143e-01 1.387e-01 4.178e-02 7.183e-01 4.572e-01 # p p > zp > mu+ mu-
2.100e-01  2.940e-01 1.400e+03 1.599e+01 2.226e-01 5.248e-01 1.143e-01 1.387e-01 4.178e-02 7.183e-01 4.572e-01 # p p > zp > mu+ mu-
2.200e-01  3.080e-01 1.400e+03 1.755e+01 2.449e-01 5.248e-01 1.143e-01 1.387e-01 4.178e-02 7.183e-01 4.572e-01 # p p > zp > mu+ mu-
2.300e-01  3.220e-01 1.400e+03 1.918e+01 2.681e-01 5.248e-01 1.143e-01 1.387e-01 4.178e-02 7.183e-01 4.572e-01 # p p > zp > mu+ mu-
2.400e-01  3.360e-01 1.400e+03 2.089e+01 2.928e-01 5.248e-01 1.143e-01 1.387e-01 4.178e-02 7.183e-01 4.572e-01 # p p > zp > mu+ mu-
2.500e-01  3.500e-01 1.400e+03 2.267e+01 3.187e-01 5.248e-01 1.143e-01 1.387e-01 4.178e-02 7.183e-01 4.572e-01 # p p > zp > mu+ mu-
2.600e-01  3.640e-01 1.400e+03 2.452e+01 3.461e-01 5.248e-01 1.143e-01 1.387e-01 4.178e-02 7.183e-01 4.572e-01 # p p > zp > mu+ mu-
2.700e-01  3.780e-01 1.400e+03 2.644e+01 3.737e-01 5.248e-01 1.143e-01 1.387e-01 4.178e-02 7.183e-01 4.572e-01 # p p > zp > mu+ mu-
2.800e-01  3.920e-01 1.400e+03 2.843e+01 4.025e-01 5.248e-01 1.143e-01 1.387e-01 4.178e-02 7.183e-01 4.572e-01 # p p > zp > mu+ mu-
2.900e-01  4.060e-01 1.400e+03 3.050e+01 4.349e-01 5.248e-01 1.143e-01 1.387e-01 4.178e-02 7.183e-01 4.572e-01 # p p > zp > mu+ mu-
3.000e-01  4.200e-01 1.400e+03 3.264e+01 4.670e-01 5.248e-01 1.143e-01 1.387e-01 4.178e-02 7.183e-01 4.572e-01 # p p > zp > mu+ mu-
3.100e-01  4.340e-01 1.400e+03 3.485e+01 5.011e-01 5.248e-01 1.143e-01 1.387e-01 4.178e-02 7.183e-01 4.572e-01 # p p > zp > mu+ mu-
3.200e-01  4.480e-01 1.400e+03 3.714e+01 5.377e-01 5.248e-01 1.143e-01 1.387e-01 4.178e-02 7.183e-01 4.572e-01 # p p > zp > mu+ mu-
3.300e-01  4.620e-01 1.400e+03 3.949e+01 5.591e-01 5.248e-01 1.143e-01 1.387e-01 4.178e-02 7.183e-01 4.572e-01 # p p > zp > mu+ mu-
3.400e-01  4.760e-01 1.400e+03 4.192e+01 5.944e-01 5.248e-01 1.143e-01 1.387e-01 4.178e-02 7.183e-01 4.572e-01 # p p > zp > mu+ mu-
2.000e-01  3.000e-01 1.500e+03 1.785e+01 1.554e-01 3.745e-01 1.142e-01 1.391e-01 4.176e-02 5.224e-01 4.569e-01 # p p > zp > mu+ mu-
2.100e-01  3.150e-01 1.500e+03 1.968e+01 1.719e-01 3.745e-01 1.142e-01 1.391e-01 4.176e-02 5.224e-01 4.569e-01 # p p > zp > mu+ mu-
2.200e-01  3.300e-01 1.500e+03 2.160e+01 1.894e-01 3.745e-01 1.142e-01 1.391e-01 4.176e-02 5.224e-01 4.569e-01 # p p > zp > mu+ mu-
2.300e-01  3.450e-01 1.500e+03 2.361e+01 2.078e-01 3.745e-01 1.142e-01 1.391e-01 4.176e-02 5.224e-01 4.569e-01 # p p > zp > mu+ mu-
2.400e-01  3.600e-01 1.500e+03 2.570e+01 2.268e-01 3.745e-01 1.142e-01 1.391e-01 4.176e-02 5.224e-01 4.569e-01 # p p > zp > mu+ mu-
2.500e-01  3.750e-01 1.500e+03 2.789e+01 2.376e-01 3.745e-01 1.142e-01 1.391e-01 4.176e-02 5.224e-01 4.569e-01 # p p > zp > mu+ mu-
2.600e-01  3.900e-01 1.500e+03 3.017e+01 2.576e-01 3.745e-01 1.142e-01 1.391e-01 4.176e-02 5.224e-01 4.569e-01 # p p > zp > mu+ mu-
2.700e-01  4.050e-01 1.500e+03 3.253e+01 2.787e-01 3.745e-01 1.142e-01 1.391e-01 4.176e-02 5.224e-01 4.569e-01 # p p > zp > mu+ mu-
2.800e-01  4.200e-01 1.500e+03 3.499e+01 3.007e-01 3.745e-01 1.142e-01 1.391e-01 4.176e-02 5.224e-01 4.569e-01 # p p > zp > mu+ mu-
2.900e-01  4.350e-01 1.500e+03 3.753e+01 3.241e-01 3.745e-01 1.142e-01 1.391e-01 4.176e-02 5.224e-01 4.569e-01 # p p > zp > mu+ mu-
3.000e-01  4.500e-01 1.500e+03 4.016e+01 3.471e-01 3.745e-01 1.142e-01 1.391e-01 4.176e-02 5.224e-01 4.569e-01 # p p > zp > mu+ mu-
3.100e-01  4.650e-01 1.500e+03 4.289e+01 3.721e-01 3.745e-01 1.142e-01 1.391e-01 4.176e-02 5.224e-01 4.569e-01 # p p > zp > mu+ mu-
3.200e-01  4.800e-01 1.500e+03 4.570e+01 3.952e-01 3.745e-01 1.142e-01 1.391e-01 4.176e-02 5.224e-01 4.569e-01 # p p > zp > mu+ mu-
3.300e-01  4.950e-01 1.500e+03 4.860e+01 4.263e-01 3.745e-01 1.142e-01 1.391e-01 4.176e-02 5.224e-01 4.569e-01 # p p > zp > mu+ mu-
3.400e-01  5.100e-01 1.500e+03 5.159e+01 4.545e-01 3.745e-01 1.142e-01 1.391e-01 4.176e-02 5.224e-01 4.569e-01 # p p > zp > mu+ mu-
2.000e-01  3.200e-01 1.600e+03 2.167e+01 1.233e-01 3.161e-01 1.142e-01 1.394e-01 4.175e-02 4.623e-01 4.568e-01 # p p > zp > mu+ mu-
2.100e-01  3.360e-01 1.600e+03 2.389e+01 1.366e-01 3.161e-01 1.142e-01 1.394e-01 4.175e-02 4.623e-01 4.568e-01 # p p > zp > mu+ mu-
2.200e-01  3.520e-01 1.600e+03 2.622e+01 1.507e-01 3.161e-01 1.142e-01 1.394e-01 4.175e-02 4.623e-01 4.568e-01 # p p > zp > mu+ mu-
2.300e-01  3.680e-01 1.600e+03 2.866e+01 1.651e-01 3.161e-01 1.142e-01 1.394e-01 4.175e-02 4.623e-01 4.568e-01 # p p > zp > mu+ mu-
2.400e-01  3.840e-01 1.600e+03 3.121e+01 1.808e-01 3.161e-01 1.142e-01 1.394e-01 4.175e-02 4.623e-01 4.568e-01 # p p > zp > mu+ mu-
2.500e-01  4.000e-01 1.600e+03 3.386e+01 1.969e-01 3.161e-01 1.142e-01 1.394e-01 4.175e-02 4.623e-01 4.568e-01 # p p > zp > mu+ mu-
2.600e-01  4.160e-01 1.600e+03 3.663e+01 2.136e-01 3.161e-01 1.142e-01 1.394e-01 4.175e-02 4.623e-01 4.568e-01 # p p > zp > mu+ mu-
2.700e-01  4.320e-01 1.600e+03 3.950e+01 2.319e-01 3.161e-01 1.142e-01 1.394e-01 4.175e-02 4.623e-01 4.568e-01 # p p > zp > mu+ mu-
2.800e-01  4.480e-01 1.600e+03 4.248e+01 2.510e-01 3.161e-01 1.142e-01 1.394e-01 4.175e-02 4.623e-01 4.568e-01 # p p > zp > mu+ mu-
2.900e-01  4.640e-01 1.600e+03 4.557e+01 2.701e-01 3.161e-01 1.142e-01 1.394e-01 4.175e-02 4.623e-01 4.568e-01 # p p > zp > mu+ mu-
3.000e-01  4.800e-01 1.600e+03 4.876e+01 2.783e-01 3.161e-01 1.142e-01 1.394e-01 4.175e-02 4.623e-01 4.568e-01 # p p > zp > mu+ mu-
3.100e-01  4.960e-01 1.600e+03 5.207e+01 2.984e-01 3.161e-01 1.142e-01 1.394e-01 4.175e-02 4.623e-01 4.568e-01 # p p > zp > mu+ mu-
3.200e-01  5.120e-01 1.600e+03 5.548e+01 3.197e-01 3.161e-01 1.142e-01 1.394e-01 4.175e-02 4.623e-01 4.568e-01 # p p > zp > mu+ mu-
3.300e-01  5.280e-01 1.600e+03 5.900e+01 3.407e-01 3.161e-01 1.142e-01 1.394e-01 4.175e-02 4.623e-01 4.568e-01 # p p > zp > mu+ mu-
3.400e-01  5.440e-01 1.600e+03 6.263e+01 3.638e-01 3.161e-01 1.142e-01 1.394e-01 4.175e-02 4.623e-01 4.568e-01 # p p > zp > mu+ mu-
2.000e-01  3.400e-01 1.700e+03 2.600e+01 9.634e-02 3.045e-01 1.142e-01 1.396e-01 4.174e-02 3.698e-01 4.566e-01 # p p > zp > mu+ mu-
2.100e-01  3.570e-01 1.700e+03 2.867e+01 1.068e-01 3.045e-01 1.142e-01 1.396e-01 4.174e-02 3.698e-01 4.566e-01 # p p > zp > mu+ mu-
2.200e-01  3.740e-01 1.700e+03 3.146e+01 1.179e-01 3.045e-01 1.142e-01 1.396e-01 4.174e-02 3.698e-01 4.566e-01 # p p > zp > mu+ mu-
2.300e-01  3.910e-01 1.700e+03 3.439e+01 1.296e-01 3.045e-01 1.142e-01 1.396e-01 4.174e-02 3.698e-01 4.566e-01 # p p > zp > mu+ mu-
2.400e-01  4.080e-01 1.700e+03 3.744e+01 1.421e-01 3.045e-01 1.142e-01 1.396e-01 4.174e-02 3.698e-01 4.566e-01 # p p > zp > mu+ mu-
2.500e-01  4.250e-01 1.700e+03 4.063e+01 1.552e-01 3.045e-01 1.142e-01 1.396e-01 4.174e-02 3.698e-01 4.566e-01 # p p > zp > mu+ mu-
2.600e-01  4.420e-01 1.700e+03 4.395e+01 1.686e-01 3.045e-01 1.142e-01 1.396e-01 4.174e-02 3.698e-01 4.566e-01 # p p > zp > mu+ mu-
2.700e-01  4.590e-01 1.700e+03 4.739e+01 1.832e-01 3.045e-01 1.142e-01 1.396e-01 4.174e-02 3.698e-01 4.566e-01 # p p > zp > mu+ mu-
2.800e-01  4.760e-01 1.700e+03 5.097e+01 1.985e-01 3.045e-01 1.142e-01 1.396e-01 4.174e-02 3.698e-01 4.566e-01 # p p > zp > mu+ mu-
2.900e-01  4.930e-01 1.700e+03 5.467e+01 2.144e-01 3.045e-01 1.142e-01 1.396e-01 4.174e-02 3.698e-01 4.566e-01 # p p > zp > mu+ mu-
3.000e-01  5.100e-01 1.700e+03 5.851e+01 2.312e-01 3.045e-01 1.142e-01 1.396e-01 4.174e-02 3.698e-01 4.566e-01 # p p > zp > mu+ mu-
3.100e-01  5.270e-01 1.700e+03 6.247e+01 2.490e-01 3.045e-01 1.142e-01 1.396e-01 4.174e-02 3.698e-01 4.566e-01 # p p > zp > mu+ mu-
3.200e-01  5.440e-01 1.700e+03 6.657e+01 2.682e-01 3.045e-01 1.142e-01 1.396e-01 4.174e-02 3.698e-01 4.566e-01 # p p > zp > mu+ mu-
3.300e-01  5.610e-01 1.700e+03 7.079e+01 2.881e-01 3.045e-01 1.142e-01 1.396e-01 4.174e-02 3.698e-01 4.566e-01 # p p > zp > mu+ mu-
3.400e-01  5.780e-01 1.700e+03 7.515e+01 3.087e-01 3.045e-01 1.142e-01 1.396e-01 4.174e-02 3.698e-01 4.566e-01 # p p > zp > mu+ mu-
2.000e-01  3.600e-01 1.800e+03 3.088e+01 7.290e-02 2.806e-01 1.141e-01 1.399e-01 4.173e-02 3.182e-01 4.565e-01 # p p > zp > mu+ mu-
2.100e-01  3.780e-01 1.800e+03 3.404e+01 8.061e-02 2.806e-01 1.141e-01 1.399e-01 4.173e-02 3.182e-01 4.565e-01 # p p > zp > mu+ mu-
2.200e-01  3.960e-01 1.800e+03 3.736e+01 8.836e-02 2.806e-01 1.141e-01 1.399e-01 4.173e-02 3.182e-01 4.565e-01 # p p > zp > mu+ mu-
2.300e-01  4.140e-01 1.800e+03 4.083e+01 9.732e-02 2.806e-01 1.141e-01 1.399e-01 4.173e-02 3.182e-01 4.565e-01 # p p > zp > mu+ mu-
2.400e-01  4.320e-01 1.800e+03 4.446e+01 1.064e-01 2.806e-01 1.141e-01 1.399e-01 4.173e-02 3.182e-01 4.565e-01 # p p > zp > mu+ mu-
2.500e-01  4.500e-01 1.800e+03 4.824e+01 1.161e-01 2.806e-01 1.141e-01 1.399e-01 4.173e-02 3.182e-01 4.565e-01 # p p > zp > mu+ mu-
2.600e-01  4.680e-01 1.800e+03 5.218e+01 1.263e-01 2.806e-01 1.141e-01 1.399e-01 4.173e-02 3.182e-01 4.565e-01 # p p > zp > mu+ mu-
2.700e-01  4.860e-01 1.800e+03 5.627e+01 1.558e-01 2.806e-01 1.141e-01 1.399e-01 4.173e-02 3.182e-01 4.565e-01 # p p > zp > mu+ mu-
2.800e-01  5.040e-01 1.800e+03 6.052e+01 1.692e-01 2.806e-01 1.141e-01 1.399e-01 4.173e-02 3.182e-01 4.565e-01 # p p > zp > mu+ mu-
2.900e-01  5.220e-01 1.800e+03 6.491e+01 1.831e-01 2.806e-01 1.141e-01 1.399e-01 4.173e-02 3.182e-01 4.565e-01 # p p > zp > mu+ mu-
3.000e-01  5.400e-01 1.800e+03 6.947e+01 1.905e-01 2.806e-01 1.141e-01 1.399e-01 4.173e-02 3.182e-01 4.565e-01 # p p > zp > mu+ mu-
3.100e-01  5.580e-01 1.800e+03 7.418e+01 2.062e-01 2.806e-01 1.141e-01 1.399e-01 4.173e-02 3.182e-01 4.565e-01 # p p > zp > mu+ mu-
3.200e-01  5.760e-01 1.800e+03 7.904e+01 2.228e-01 2.806e-01 1.141e-01 1.399e-01 4.173e-02 3.182e-01 4.565e-01 # p p > zp > mu+ mu-
3.300e-01  5.940e-01 1.800e+03 8.406e+01 2.400e-01 2.806e-01 1.141e-01 1.399e-01 4.173e-02 3.182e-01 4.565e-01 # p p > zp > mu+ mu-
3.400e-01  6.120e-01 1.800e+03 8.923e+01 2.579e-01 2.806e-01 1.141e-01 1.399e-01 4.173e-02 3.182e-01 4.565e-01 # p p > zp > mu+ mu-
2.000e-01  3.800e-01 1.900e+03 3.632e+01 5.988e-02 2.419e-01 1.141e-01 1.401e-01 4.172e-02 2.686e-01 4.564e-01 # p p > zp > mu+ mu-
2.100e-01  3.990e-01 1.900e+03 4.004e+01 6.630e-02 2.419e-01 1.141e-01 1.401e-01 4.172e-02 2.686e-01 4.564e-01 # p p > zp > mu+ mu-
2.200e-01  4.180e-01 1.900e+03 4.395e+01 7.362e-02 2.419e-01 1.141e-01 1.401e-01 4.172e-02 2.686e-01 4.564e-01 # p p > zp > mu+ mu-
2.300e-01  4.370e-01 1.900e+03 4.803e+01 8.119e-02 2.419e-01 1.141e-01 1.401e-01 4.172e-02 2.686e-01 4.564e-01 # p p > zp > mu+ mu-
2.400e-01  4.560e-01 1.900e+03 5.230e+01 9.045e-02 2.419e-01 1.141e-01 1.401e-01 4.172e-02 2.686e-01 4.564e-01 # p p > zp > mu+ mu-
2.500e-01  4.750e-01 1.900e+03 5.675e+01 9.919e-02 2.419e-01 1.141e-01 1.401e-01 4.172e-02 2.686e-01 4.564e-01 # p p > zp > mu+ mu-
2.600e-01  4.940e-01 1.900e+03 6.138e+01 1.104e-01 2.419e-01 1.141e-01 1.401e-01 4.172e-02 2.686e-01 4.564e-01 # p p > zp > mu+ mu-
2.700e-01  5.130e-01 1.900e+03 6.619e+01 1.209e-01 2.419e-01 1.141e-01 1.401e-01 4.172e-02 2.686e-01 4.564e-01 # p p > zp > mu+ mu-
2.800e-01  5.320e-01 1.900e+03 7.119e+01 1.327e-01 2.419e-01 1.141e-01 1.401e-01 4.172e-02 2.686e-01 4.564e-01 # p p > zp > mu+ mu-
2.900e-01  5.510e-01 1.900e+03 7.636e+01 1.452e-01 2.419e-01 1.141e-01 1.401e-01 4.172e-02 2.686e-01 4.564e-01 # p p > zp > mu+ mu-
3.000e-01  5.700e-01 1.900e+03 8.172e+01 1.579e-01 2.419e-01 1.141e-01 1.401e-01 4.172e-02 2.686e-01 4.564e-01 # p p > zp > mu+ mu-
3.100e-01  5.890e-01 1.900e+03 8.726e+01 1.693e-01 2.419e-01 1.141e-01 1.401e-01 4.172e-02 2.686e-01 4.564e-01 # p p > zp > mu+ mu-
3.200e-01  6.080e-01 1.900e+03 9.298e+01 1.833e-01 2.419e-01 1.141e-01 1.401e-01 4.172e-02 2.686e-01 4.564e-01 # p p > zp > mu+ mu-
3.300e-01  6.270e-01 1.900e+03 9.888e+01 1.969e-01 2.419e-01 1.141e-01 1.401e-01 4.172e-02 2.686e-01 4.564e-01 # p p > zp > mu+ mu-
3.400e-01  6.460e-01 1.900e+03 1.050e+02 2.127e-01 2.419e-01 1.141e-01 1.401e-01 4.172e-02 2.686e-01 4.564e-01 # p p > zp > mu+ mu-
2.000e-01  4.000e-01 2.000e+03 4.237e+01 4.961e-02 1.995e-01 1.141e-01 1.402e-01 4.171e-02 2.259e-01 4.563e-01 # p p > zp > mu+ mu-
2.100e-01  4.200e-01 2.000e+03 4.671e+01 5.545e-02 1.995e-01 1.141e-01 1.402e-01 4.171e-02 2.259e-01 4.563e-01 # p p > zp > mu+ mu-
2.200e-01  4.400e-01 2.000e+03 5.127e+01 6.186e-02 1.995e-01 1.141e-01 1.402e-01 4.171e-02 2.259e-01 4.563e-01 # p p > zp > mu+ mu-
2.300e-01  4.600e-01 2.000e+03 5.603e+01 6.877e-02 1.995e-01 1.141e-01 1.402e-01 4.171e-02 2.259e-01 4.563e-01 # p p > zp > mu+ mu-
2.400e-01  4.800e-01 2.000e+03 6.101e+01 7.621e-02 1.995e-01 1.141e-01 1.402e-01 4.171e-02 2.259e-01 4.563e-01 # p p > zp > mu+ mu-
2.500e-01  5.000e-01 2.000e+03 6.620e+01 8.441e-02 1.995e-01 1.141e-01 1.402e-01 4.171e-02 2.259e-01 4.563e-01 # p p > zp > mu+ mu-
2.600e-01  5.200e-01 2.000e+03 7.160e+01 9.237e-02 1.995e-01 1.141e-01 1.402e-01 4.171e-02 2.259e-01 4.563e-01 # p p > zp > mu+ mu-
2.700e-01  5.400e-01 2.000e+03 7.722e+01 1.018e-01 1.995e-01 1.141e-01 1.402e-01 4.171e-02 2.259e-01 4.563e-01 # p p > zp > mu+ mu-
2.800e-01  5.600e-01 2.000e+03 8.304e+01 1.115e-01 1.995e-01 1.141e-01 1.402e-01 4.171e-02 2.259e-01 4.563e-01 # p p > zp > mu+ mu-
2.900e-01  5.800e-01 2.000e+03 8.908e+01 1.209e-01 1.995e-01 1.141e-01 1.402e-01 4.171e-02 2.259e-01 4.563e-01 # p p > zp > mu+ mu-
3.000e-01  6.000e-01 2.000e+03 9.533e+01 1.326e-01 1.995e-01 1.141e-01 1.402e-01 4.171e-02 2.259e-01 4.563e-01 # p p > zp > mu+ mu-
3.100e-01  6.200e-01 2.000e+03 1.018e+02 1.455e-01 1.995e-01 1.141e-01 1.402e-01 4.171e-02 2.259e-01 4.563e-01 # p p > zp > mu+ mu-
3.200e-01  6.400e-01 2.000e+03 1.085e+02 1.654e-01 1.995e-01 1.141e-01 1.402e-01 4.171e-02 2.259e-01 4.563e-01 # p p > zp > mu+ mu-
3.300e-01  6.600e-01 2.000e+03 1.154e+02 1.801e-01 1.995e-01 1.141e-01 1.402e-01 4.171e-02 2.259e-01 4.563e-01 # p p > zp > mu+ mu-
3.400e-01  6.800e-01 2.000e+03 1.224e+02 1.958e-01 1.995e-01 1.141e-01 1.402e-01 4.171e-02 2.259e-01 4.563e-01 # p p > zp > mu+ mu-
2.000e-01  4.200e-01 2.100e+03 4.906e+01 4.113e-02 1.655e-01 1.141e-01 1.404e-01 4.170e-02 1.818e-01 4.563e-01 # p p > zp > mu+ mu-
2.100e-01  4.410e-01 2.100e+03 5.408e+01 4.621e-02 1.655e-01 1.141e-01 1.404e-01 4.170e-02 1.818e-01 4.563e-01 # p p > zp > mu+ mu-
2.200e-01  4.620e-01 2.100e+03 5.936e+01 5.132e-02 1.655e-01 1.141e-01 1.404e-01 4.170e-02 1.818e-01 4.563e-01 # p p > zp > mu+ mu-
2.300e-01  4.830e-01 2.100e+03 6.488e+01 5.757e-02 1.655e-01 1.141e-01 1.404e-01 4.170e-02 1.818e-01 4.563e-01 # p p > zp > mu+ mu-
2.400e-01  5.040e-01 2.100e+03 7.064e+01 6.419e-02 1.655e-01 1.141e-01 1.404e-01 4.170e-02 1.818e-01 4.563e-01 # p p > zp > mu+ mu-
2.500e-01  5.250e-01 2.100e+03 7.665e+01 7.159e-02 1.655e-01 1.141e-01 1.404e-01 4.170e-02 1.818e-01 4.563e-01 # p p > zp > mu+ mu-
2.600e-01  5.460e-01 2.100e+03 8.290e+01 8.143e-02 1.655e-01 1.141e-01 1.404e-01 4.170e-02 1.818e-01 4.563e-01 # p p > zp > mu+ mu-
2.700e-01  5.670e-01 2.100e+03 8.940e+01 9.044e-02 1.655e-01 1.141e-01 1.404e-01 4.170e-02 1.818e-01 4.563e-01 # p p > zp > mu+ mu-
2.800e-01  5.880e-01 2.100e+03 9.615e+01 9.996e-02 1.655e-01 1.141e-01 1.404e-01 4.170e-02 1.818e-01 4.563e-01 # p p > zp > mu+ mu-
2.900e-01  6.090e-01 2.100e+03 1.031e+02 1.031e-01 1.655e-01 1.141e-01 1.404e-01 4.170e-02 1.818e-01 4.563e-01 # p p > zp > mu+ mu-
3.000e-01  6.300e-01 2.100e+03 1.104e+02 1.142e-01 1.655e-01 1.141e-01 1.404e-01 4.170e-02 1.818e-01 4.563e-01 # p p > zp > mu+ mu-
3.100e-01  6.510e-01 2.100e+03 1.179e+02 1.250e-01 1.655e-01 1.141e-01 1.404e-01 4.170e-02 1.818e-01 4.563e-01 # p p > zp > mu+ mu-
3.200e-01  6.720e-01 2.100e+03 1.256e+02 1.359e-01 1.655e-01 1.141e-01 1.404e-01 4.170e-02 1.818e-01 4.563e-01 # p p > zp > mu+ mu-
3.300e-01  6.930e-01 2.100e+03 1.336e+02 1.544e-01 1.655e-01 1.141e-01 1.404e-01 4.170e-02 1.818e-01 4.563e-01 # p p > zp > mu+ mu-
3.400e-01  7.140e-01 2.100e+03 1.418e+02 1.691e-01 1.655e-01 1.141e-01 1.404e-01 4.170e-02 1.818e-01 4.563e-01 # p p > zp > mu+ mu-
2.000e-01  4.400e-01 2.200e+03 5.641e+01 3.341e-02 1.427e-01 1.140e-01 1.405e-01 4.170e-02 1.514e-01 4.562e-01 # p p > zp > mu+ mu-
2.100e-01  4.620e-01 2.200e+03 6.219e+01 3.675e-02 1.427e-01 1.140e-01 1.405e-01 4.170e-02 1.514e-01 4.562e-01 # p p > zp > mu+ mu-
2.200e-01  4.840e-01 2.200e+03 6.826e+01 4.165e-02 1.427e-01 1.140e-01 1.405e-01 4.170e-02 1.514e-01 4.562e-01 # p p > zp > mu+ mu-
2.300e-01  5.060e-01 2.200e+03 7.460e+01 4.651e-02 1.427e-01 1.140e-01 1.405e-01 4.170e-02 1.514e-01 4.562e-01 # p p > zp > mu+ mu-
2.400e-01  5.280e-01 2.200e+03 8.123e+01 5.186e-02 1.427e-01 1.140e-01 1.405e-01 4.170e-02 1.514e-01 4.562e-01 # p p > zp > mu+ mu-
2.500e-01  5.500e-01 2.200e+03 8.814e+01 5.881e-02 1.427e-01 1.140e-01 1.405e-01 4.170e-02 1.514e-01 4.562e-01 # p p > zp > mu+ mu-
2.600e-01  5.720e-01 2.200e+03 9.533e+01 6.413e-02 1.427e-01 1.140e-01 1.405e-01 4.170e-02 1.514e-01 4.562e-01 # p p > zp > mu+ mu-
2.700e-01  5.940e-01 2.200e+03 1.028e+02 7.004e-02 1.427e-01 1.140e-01 1.405e-01 4.170e-02 1.514e-01 4.562e-01 # p p > zp > mu+ mu-
2.800e-01  6.160e-01 2.200e+03 1.106e+02 7.788e-02 1.427e-01 1.140e-01 1.405e-01 4.170e-02 1.514e-01 4.562e-01 # p p > zp > mu+ mu-
2.900e-01  6.380e-01 2.200e+03 1.186e+02 8.933e-02 1.427e-01 1.140e-01 1.405e-01 4.170e-02 1.514e-01 4.562e-01 # p p > zp > mu+ mu-
3.000e-01  6.600e-01 2.200e+03 1.269e+02 9.879e-02 1.427e-01 1.140e-01 1.405e-01 4.170e-02 1.514e-01 4.562e-01 # p p > zp > mu+ mu-
3.100e-01  6.820e-01 2.200e+03 1.355e+02 1.090e-01 1.427e-01 1.140e-01 1.405e-01 4.170e-02 1.514e-01 4.562e-01 # p p > zp > mu+ mu-
3.200e-01  7.040e-01 2.200e+03 1.444e+02 1.210e-01 1.427e-01 1.140e-01 1.405e-01 4.170e-02 1.514e-01 4.562e-01 # p p > zp > mu+ mu-
3.300e-01  7.260e-01 2.200e+03 1.536e+02 1.311e-01 1.427e-01 1.140e-01 1.405e-01 4.170e-02 1.514e-01 4.562e-01 # p p > zp > mu+ mu-
3.400e-01  7.480e-01 2.200e+03 1.630e+02 1.464e-01 1.427e-01 1.140e-01 1.405e-01 4.170e-02 1.514e-01 4.562e-01 # p p > zp > mu+ mu-
2.000e-01  4.600e-01 2.300e+03 6.447e+01 2.623e-02 1.248e-01 1.140e-01 1.406e-01 4.169e-02 1.319e-01 4.561e-01 # p p > zp > mu+ mu-
2.100e-01  4.830e-01 2.300e+03 7.107e+01 2.944e-02 1.248e-01 1.140e-01 1.406e-01 4.169e-02 1.319e-01 4.561e-01 # p p > zp > mu+ mu-
2.200e-01  5.060e-01 2.300e+03 7.800e+01 3.491e-02 1.248e-01 1.140e-01 1.406e-01 4.169e-02 1.319e-01 4.561e-01 # p p > zp > mu+ mu-
2.300e-01  5.290e-01 2.300e+03 8.526e+01 3.884e-02 1.248e-01 1.140e-01 1.406e-01 4.169e-02 1.319e-01 4.561e-01 # p p > zp > mu+ mu-
2.400e-01  5.520e-01 2.300e+03 9.283e+01 4.350e-02 1.248e-01 1.140e-01 1.406e-01 4.169e-02 1.319e-01 4.561e-01 # p p > zp > mu+ mu-
2.500e-01  5.750e-01 2.300e+03 1.007e+02 4.947e-02 1.248e-01 1.140e-01 1.406e-01 4.169e-02 1.319e-01 4.561e-01 # p p > zp > mu+ mu-
2.600e-01  5.980e-01 2.300e+03 1.089e+02 5.570e-02 1.248e-01 1.140e-01 1.406e-01 4.169e-02 1.319e-01 4.561e-01 # p p > zp > mu+ mu-
2.700e-01  6.210e-01 2.300e+03 1.175e+02 6.030e-02 1.248e-01 1.140e-01 1.406e-01 4.169e-02 1.319e-01 4.561e-01 # p p > zp > mu+ mu-
2.800e-01  6.440e-01 2.300e+03 1.264e+02 6.861e-02 1.248e-01 1.140e-01 1.406e-01 4.169e-02 1.319e-01 4.561e-01 # p p > zp > mu+ mu-
2.900e-01  6.670e-01 2.300e+03 1.355e+02 7.454e-02 1.248e-01 1.140e-01 1.406e-01 4.169e-02 1.319e-01 4.561e-01 # p p > zp > mu+ mu-
3.000e-01  6.900e-01 2.300e+03 1.450e+02 8.455e-02 1.248e-01 1.140e-01 1.406e-01 4.169e-02 1.319e-01 4.561e-01 # p p > zp > mu+ mu-
3.100e-01  7.130e-01 2.300e+03 1.549e+02 9.668e-02 1.248e-01 1.140e-01 1.406e-01 4.169e-02 1.319e-01 4.561e-01 # p p > zp > mu+ mu-
3.200e-01  7.360e-01 2.300e+03 1.650e+02 1.070e-01 1.248e-01 1.140e-01 1.406e-01 4.169e-02 1.319e-01 4.561e-01 # p p > zp > mu+ mu-
3.300e-01  7.590e-01 2.300e+03 1.755e+02 1.203e-01 1.248e-01 1.140e-01 1.406e-01 4.169e-02 1.319e-01 4.561e-01 # p p > zp > mu+ mu-
3.400e-01  7.820e-01 2.300e+03 1.863e+02 1.301e-01 1.248e-01 1.140e-01 1.406e-01 4.169e-02 1.319e-01 4.561e-01 # p p > zp > mu+ mu-
2.000e-01  4.800e-01 2.400e+03 7.325e+01 2.262e-02 1.095e-01 1.140e-01 1.407e-01 4.169e-02 1.162e-01 4.561e-01 # p p > zp > mu+ mu-
2.100e-01  5.040e-01 2.400e+03 8.076e+01 2.543e-02 1.095e-01 1.140e-01 1.407e-01 4.169e-02 1.162e-01 4.561e-01 # p p > zp > mu+ mu-
2.200e-01  5.280e-01 2.400e+03 8.864e+01 3.109e-02 1.095e-01 1.140e-01 1.407e-01 4.169e-02 1.162e-01 4.561e-01 # p p > zp > mu+ mu-
2.300e-01  5.520e-01 2.400e+03 9.688e+01 3.558e-02 1.095e-01 1.140e-01 1.407e-01 4.169e-02 1.162e-01 4.561e-01 # p p > zp > mu+ mu-
2.400e-01  5.760e-01 2.400e+03 1.055e+02 4.098e-02 1.095e-01 1.140e-01 1.407e-01 4.169e-02 1.162e-01 4.561e-01 # p p > zp > mu+ mu-
2.500e-01  6.000e-01 2.400e+03 1.145e+02 4.436e-02 1.095e-01 1.140e-01 1.407e-01 4.169e-02 1.162e-01 4.561e-01 # p p > zp > mu+ mu-
2.600e-01  6.240e-01 2.400e+03 1.238e+02 4.999e-02 1.095e-01 1.140e-01 1.407e-01 4.169e-02 1.162e-01 4.561e-01 # p p > zp > mu+ mu-
2.700e-01  6.480e-01 2.400e+03 1.335e+02 5.637e-02 1.095e-01 1.140e-01 1.407e-01 4.169e-02 1.162e-01 4.561e-01 # p p > zp > mu+ mu-
2.800e-01  6.720e-01 2.400e+03 1.436e+02 6.261e-02 1.095e-01 1.140e-01 1.407e-01 4.169e-02 1.162e-01 4.561e-01 # p p > zp > mu+ mu-
2.900e-01  6.960e-01 2.400e+03 1.540e+02 6.994e-02 1.095e-01 1.140e-01 1.407e-01 4.169e-02 1.162e-01 4.561e-01 # p p > zp > mu+ mu-
3.000e-01  7.200e-01 2.400e+03 1.648e+02 8.076e-02 1.095e-01 1.140e-01 1.407e-01 4.169e-02 1.162e-01 4.561e-01 # p p > zp > mu+ mu-
3.100e-01  7.440e-01 2.400e+03 1.760e+02 8.944e-02 1.095e-01 1.140e-01 1.407e-01 4.169e-02 1.162e-01 4.561e-01 # p p > zp > mu+ mu-
3.200e-01  7.680e-01 2.400e+03 1.875e+02 9.950e-02 1.095e-01 1.140e-01 1.407e-01 4.169e-02 1.162e-01 4.561e-01 # p p > zp > mu+ mu-
3.300e-01  7.920e-01 2.400e+03 1.994e+02 1.138e-01 1.095e-01 1.140e-01 1.407e-01 4.169e-02 1.162e-01 4.561e-01 # p p > zp > mu+ mu-
3.400e-01  8.160e-01 2.400e+03 2.117e+02 1.251e-01 1.095e-01 1.140e-01 1.407e-01 4.169e-02 1.162e-01 4.561e-01 # p p > zp > mu+ mu-
2.000e-01  5.000e-01 2.500e+03 8.280e+01 1.898e-02 9.911e-02 1.140e-01 1.407e-01 4.168e-02 1.023e-01 4.560e-01 # p p > zp > mu+ mu-
2.100e-01  5.250e-01 2.500e+03 9.129e+01 2.142e-02 9.911e-02 1.140e-01 1.407e-01 4.168e-02 1.023e-01 4.560e-01 # p p > zp > mu+ mu-
2.200e-01  5.500e-01 2.500e+03 1.002e+02 2.456e-02 9.911e-02 1.140e-01 1.407e-01 4.168e-02 1.023e-01 4.560e-01 # p p > zp > mu+ mu-
2.300e-01  5.750e-01 2.500e+03 1.095e+02 2.779e-02 9.911e-02 1.140e-01 1.407e-01 4.168e-02 1.023e-01 4.560e-01 # p p > zp > mu+ mu-
2.400e-01  6.000e-01 2.500e+03 1.192e+02 3.180e-02 9.911e-02 1.140e-01 1.407e-01 4.168e-02 1.023e-01 4.560e-01 # p p > zp > mu+ mu-
2.500e-01  6.250e-01 2.500e+03 1.294e+02 3.558e-02 9.911e-02 1.140e-01 1.407e-01 4.168e-02 1.023e-01 4.560e-01 # p p > zp > mu+ mu-
2.600e-01  6.500e-01 2.500e+03 1.399e+02 4.778e-02 9.911e-02 1.140e-01 1.407e-01 4.168e-02 1.023e-01 4.560e-01 # p p > zp > mu+ mu-
2.700e-01  6.750e-01 2.500e+03 1.509e+02 5.377e-02 9.911e-02 1.140e-01 1.407e-01 4.168e-02 1.023e-01 4.560e-01 # p p > zp > mu+ mu-
2.800e-01  7.000e-01 2.500e+03 1.623e+02 6.031e-02 9.911e-02 1.140e-01 1.407e-01 4.168e-02 1.023e-01 4.560e-01 # p p > zp > mu+ mu-
2.900e-01  7.250e-01 2.500e+03 1.741e+02 6.710e-02 9.911e-02 1.140e-01 1.407e-01 4.168e-02 1.023e-01 4.560e-01 # p p > zp > mu+ mu-
3.000e-01  7.500e-01 2.500e+03 1.863e+02 7.613e-02 9.911e-02 1.140e-01 1.407e-01 4.168e-02 1.023e-01 4.560e-01 # p p > zp > mu+ mu-
3.100e-01  7.750e-01 2.500e+03 1.989e+02 8.364e-02 9.911e-02 1.140e-01 1.407e-01 4.168e-02 1.023e-01 4.560e-01 # p p > zp > mu+ mu-
3.200e-01  8.000e-01 2.500e+03 2.120e+02 9.250e-02 9.911e-02 1.140e-01 1.407e-01 4.168e-02 1.023e-01 4.560e-01 # p p > zp > mu+ mu-
3.300e-01  8.250e-01 2.500e+03 2.254e+02 1.029e-01 9.911e-02 1.140e-01 1.407e-01 4.168e-02 1.023e-01 4.560e-01 # p p > zp > mu+ mu-
3.400e-01  8.500e-01 2.500e+03 2.393e+02 1.144e-01 9.911e-02 1.140e-01 1.407e-01 4.168e-02 1.023e-01 4.560e-01 # p p > zp > mu+ mu-
2.000e-01  5.200e-01 2.600e+03 9.315e+01 1.518e-02 8.980e-02 1.140e-01 1.408e-01 4.168e-02 9.240e-02 4.560e-01 # p p > zp > mu+ mu-
2.100e-01  5.460e-01 2.600e+03 1.027e+02 2.336e-02 8.980e-02 1.140e-01 1.408e-01 4.168e-02 9.240e-02 4.560e-01 # p p > zp > mu+ mu-
2.200e-01  5.720e-01 2.600e+03 1.127e+02 2.676e-02 8.980e-02 1.140e-01 1.408e-01 4.168e-02 9.240e-02 4.560e-01 # p p > zp > mu+ mu-
2.300e-01  5.980e-01 2.600e+03 1.232e+02 3.058e-02 8.980e-02 1.140e-01 1.408e-01 4.168e-02 9.240e-02 4.560e-01 # p p > zp > mu+ mu-
2.400e-01  6.240e-01 2.600e+03 1.341e+02 3.463e-02 8.980e-02 1.140e-01 1.408e-01 4.168e-02 9.240e-02 4.560e-01 # p p > zp > mu+ mu-
2.500e-01  6.500e-01 2.600e+03 1.455e+02 3.915e-02 8.980e-02 1.140e-01 1.408e-01 4.168e-02 9.240e-02 4.560e-01 # p p > zp > mu+ mu-
2.600e-01  6.760e-01 2.600e+03 1.574e+02 4.280e-02 8.980e-02 1.140e-01 1.408e-01 4.168e-02 9.240e-02 4.560e-01 # p p > zp > mu+ mu-
2.700e-01  7.020e-01 2.600e+03 1.698e+02 4.962e-02 8.980e-02 1.140e-01 1.408e-01 4.168e-02 9.240e-02 4.560e-01 # p p > zp > mu+ mu-
2.800e-01  7.280e-01 2.600e+03 1.826e+02 5.590e-02 8.980e-02 1.140e-01 1.408e-01 4.168e-02 9.240e-02 4.560e-01 # p p > zp > mu+ mu-
2.900e-01  7.540e-01 2.600e+03 1.959e+02 5.997e-02 8.980e-02 1.140e-01 1.408e-01 4.168e-02 9.240e-02 4.560e-01 # p p > zp > mu+ mu-
3.000e-01  7.800e-01 2.600e+03 2.096e+02 7.011e-02 8.980e-02 1.140e-01 1.408e-01 4.168e-02 9.240e-02 4.560e-01 # p p > zp > mu+ mu-
3.100e-01  8.060e-01 2.600e+03 2.238e+02 7.758e-02 8.980e-02 1.140e-01 1.408e-01 4.168e-02 9.240e-02 4.560e-01 # p p > zp > mu+ mu-
3.200e-01  8.320e-01 2.600e+03 2.385e+02 8.588e-02 8.980e-02 1.140e-01 1.408e-01 4.168e-02 9.240e-02 4.560e-01 # p p > zp > mu+ mu-
3.300e-01  8.580e-01 2.600e+03 2.536e+02 9.276e-02 8.980e-02 1.140e-01 1.408e-01 4.168e-02 9.240e-02 4.560e-01 # p p > zp > mu+ mu-
3.400e-01  8.840e-01 2.600e+03 2.692e+02 1.023e-01 8.980e-02 1.140e-01 1.408e-01 4.168e-02 9.240e-02 4.560e-01 # p p > zp > mu+ mu-
2.000e-01  5.400e-01 2.700e+03 1.043e+02 1.803e-02 8.338e-02 1.140e-01 1.409e-01 4.168e-02 8.426e-02 4.560e-01 # p p > zp > mu+ mu-
2.100e-01  5.670e-01 2.700e+03 1.150e+02 2.086e-02 8.338e-02 1.140e-01 1.409e-01 4.168e-02 8.426e-02 4.560e-01 # p p > zp > mu+ mu-
2.200e-01  5.940e-01 2.700e+03 1.262e+02 2.380e-02 8.338e-02 1.140e-01 1.409e-01 4.168e-02 8.426e-02 4.560e-01 # p p > zp > mu+ mu-
2.300e-01  6.210e-01 2.700e+03 1.380e+02 2.730e-02 8.338e-02 1.140e-01 1.409e-01 4.168e-02 8.426e-02 4.560e-01 # p p > zp > mu+ mu-
2.400e-01  6.480e-01 2.700e+03 1.502e+02 3.137e-02 8.338e-02 1.140e-01 1.409e-01 4.168e-02 8.426e-02 4.560e-01 # p p > zp > mu+ mu-
2.500e-01  6.750e-01 2.700e+03 1.630e+02 3.521e-02 8.338e-02 1.140e-01 1.409e-01 4.168e-02 8.426e-02 4.560e-01 # p p > zp > mu+ mu-
2.600e-01  7.020e-01 2.700e+03 1.763e+02 4.007e-02 8.338e-02 1.140e-01 1.409e-01 4.168e-02 8.426e-02 4.560e-01 # p p > zp > mu+ mu-
2.700e-01  7.290e-01 2.700e+03 1.901e+02 4.563e-02 8.338e-02 1.140e-01 1.409e-01 4.168e-02 8.426e-02 4.560e-01 # p p > zp > mu+ mu-
2.800e-01  7.560e-01 2.700e+03 2.045e+02 5.118e-02 8.338e-02 1.140e-01 1.409e-01 4.168e-02 8.426e-02 4.560e-01 # p p > zp > mu+ mu-
2.900e-01  7.830e-01 2.700e+03 2.193e+02 5.774e-02 8.338e-02 1.140e-01 1.409e-01 4.168e-02 8.426e-02 4.560e-01 # p p > zp > mu+ mu-
3.000e-01  8.100e-01 2.700e+03 2.347e+02 6.500e-02 8.338e-02 1.140e-01 1.409e-01 4.168e-02 8.426e-02 4.560e-01 # p p > zp > mu+ mu-
3.100e-01  8.370e-01 2.700e+03 2.506e+02 7.298e-02 8.338e-02 1.140e-01 1.409e-01 4.168e-02 8.426e-02 4.560e-01 # p p > zp > mu+ mu-
3.200e-01  8.640e-01 2.700e+03 2.671e+02 7.859e-02 8.338e-02 1.140e-01 1.409e-01 4.168e-02 8.426e-02 4.560e-01 # p p > zp > mu+ mu-
3.300e-01  8.910e-01 2.700e+03 2.840e+02 8.749e-02 8.338e-02 1.140e-01 1.409e-01 4.168e-02 8.426e-02 4.560e-01 # p p > zp > mu+ mu-
3.400e-01  9.180e-01 2.700e+03 3.015e+02 9.633e-02 8.338e-02 1.140e-01 1.409e-01 4.168e-02 8.426e-02 4.560e-01 # p p > zp > mu+ mu-
2.000e-01  5.600e-01 2.800e+03 1.164e+02 1.606e-02 7.472e-02 1.140e-01 1.409e-01 4.167e-02 7.690e-02 4.559e-01 # p p > zp > mu+ mu-
2.100e-01  5.880e-01 2.800e+03 1.283e+02 1.875e-02 7.472e-02 1.140e-01 1.409e-01 4.167e-02 7.690e-02 4.559e-01 # p p > zp > mu+ mu-
2.200e-01  6.160e-01 2.800e+03 1.408e+02 2.153e-02 7.472e-02 1.140e-01 1.409e-01 4.167e-02 7.690e-02 4.559e-01 # p p > zp > mu+ mu-
2.300e-01  6.440e-01 2.800e+03 1.539e+02 2.478e-02 7.472e-02 1.140e-01 1.409e-01 4.167e-02 7.690e-02 4.559e-01 # p p > zp > mu+ mu-
2.400e-01  6.720e-01 2.800e+03 1.676e+02 2.852e-02 7.472e-02 1.140e-01 1.409e-01 4.167e-02 7.690e-02 4.559e-01 # p p > zp > mu+ mu-
2.500e-01  7.000e-01 2.800e+03 1.818e+02 3.268e-02 7.472e-02 1.140e-01 1.409e-01 4.167e-02 7.690e-02 4.559e-01 # p p > zp > mu+ mu-
2.600e-01  7.280e-01 2.800e+03 1.966e+02 3.727e-02 7.472e-02 1.140e-01 1.409e-01 4.167e-02 7.690e-02 4.559e-01 # p p > zp > mu+ mu-
2.700e-01  7.560e-01 2.800e+03 2.121e+02 4.239e-02 7.472e-02 1.140e-01 1.409e-01 4.167e-02 7.690e-02 4.559e-01 # p p > zp > mu+ mu-
2.800e-01  7.840e-01 2.800e+03 2.281e+02 4.778e-02 7.472e-02 1.140e-01 1.409e-01 4.167e-02 7.690e-02 4.559e-01 # p p > zp > mu+ mu-
2.900e-01  8.120e-01 2.800e+03 2.446e+02 5.361e-02 7.472e-02 1.140e-01 1.409e-01 4.167e-02 7.690e-02 4.559e-01 # p p > zp > mu+ mu-
3.000e-01  8.400e-01 2.800e+03 2.618e+02 6.082e-02 7.472e-02 1.140e-01 1.409e-01 4.167e-02 7.690e-02 4.559e-01 # p p > zp > mu+ mu-
3.100e-01  8.680e-01 2.800e+03 2.796e+02 6.724e-02 7.472e-02 1.140e-01 1.409e-01 4.167e-02 7.690e-02 4.559e-01 # p p > zp > mu+ mu-
3.200e-01  8.960e-01 2.800e+03 2.979e+02 7.333e-02 7.472e-02 1.140e-01 1.409e-01 4.167e-02 7.690e-02 4.559e-01 # p p > zp > mu+ mu-
3.300e-01  9.240e-01 2.800e+03 3.168e+02 8.116e-02 7.472e-02 1.140e-01 1.409e-01 4.167e-02 7.690e-02 4.559e-01 # p p > zp > mu+ mu-
3.400e-01  9.520e-01 2.800e+03 3.363e+02 8.939e-02 7.472e-02 1.140e-01 1.409e-01 4.167e-02 7.690e-02 4.559e-01 # p p > zp > mu+ mu-
2.000e-01  5.800e-01 2.900e+03 1.293e+02 1.315e-02 6.915e-02 1.140e-01 1.410e-01 4.167e-02 7.136e-02 4.559e-01 # p p > zp > mu+ mu-
2.100e-01  6.090e-01 2.900e+03 1.425e+02 1.631e-02 6.915e-02 1.140e-01 1.410e-01 4.167e-02 7.136e-02 4.559e-01 # p p > zp > mu+ mu-
2.200e-01  6.380e-01 2.900e+03 1.564e+02 1.857e-02 6.915e-02 1.140e-01 1.410e-01 4.167e-02 7.136e-02 4.559e-01 # p p > zp > mu+ mu-
2.300e-01  6.670e-01 2.900e+03 1.710e+02 2.043e-02 6.915e-02 1.140e-01 1.410e-01 4.167e-02 7.136e-02 4.559e-01 # p p > zp > mu+ mu-
2.400e-01  6.960e-01 2.900e+03 1.862e+02 2.369e-02 6.915e-02 1.140e-01 1.410e-01 4.167e-02 7.136e-02 4.559e-01 # p p > zp > mu+ mu-
2.500e-01  7.250e-01 2.900e+03 2.020e+02 2.729e-02 6.915e-02 1.140e-01 1.410e-01 4.167e-02 7.136e-02 4.559e-01 # p p > zp > mu+ mu-
2.600e-01  7.540e-01 2.900e+03 2.185e+02 3.119e-02 6.915e-02 1.140e-01 1.410e-01 4.167e-02 7.136e-02 4.559e-01 # p p > zp > mu+ mu-
2.700e-01  7.830e-01 2.900e+03 2.356e+02 3.814e-02 6.915e-02 1.140e-01 1.410e-01 4.167e-02 7.136e-02 4.559e-01 # p p > zp > mu+ mu-
2.800e-01  8.120e-01 2.900e+03 2.534e+02 4.266e-02 6.915e-02 1.140e-01 1.410e-01 4.167e-02 7.136e-02 4.559e-01 # p p > zp > mu+ mu-
2.900e-01  8.410e-01 2.900e+03 2.718e+02 4.721e-02 6.915e-02 1.140e-01 1.410e-01 4.167e-02 7.136e-02 4.559e-01 # p p > zp > mu+ mu-
3.000e-01  8.700e-01 2.900e+03 2.909e+02 5.370e-02 6.915e-02 1.140e-01 1.410e-01 4.167e-02 7.136e-02 4.559e-01 # p p > zp > mu+ mu-
3.100e-01  8.990e-01 2.900e+03 3.106e+02 6.077e-02 6.915e-02 1.140e-01 1.410e-01 4.167e-02 7.136e-02 4.559e-01 # p p > zp > mu+ mu-
3.200e-01  9.280e-01 2.900e+03 3.310e+02 6.793e-02 6.915e-02 1.140e-01 1.410e-01 4.167e-02 7.136e-02 4.559e-01 # p p > zp > mu+ mu-
3.300e-01  9.570e-01 2.900e+03 3.520e+02 7.596e-02 6.915e-02 1.140e-01 1.410e-01 4.167e-02 7.136e-02 4.559e-01 # p p > zp > mu+ mu-
3.400e-01  9.860e-01 2.900e+03 3.736e+02 8.437e-02 6.915e-02 1.140e-01 1.410e-01 4.167e-02 7.136e-02 4.559e-01 # p p > zp > mu+ mu-
2.000e-01  6.000e-01 3.000e+03 1.431e+02 1.265e-02 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # p p > zp > mu+ mu-
2.100e-01  6.300e-01 3.000e+03 1.578e+02 1.471e-02 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # p p > zp > mu+ mu-
2.200e-01  6.600e-01 3.000e+03 1.732e+02 1.680e-02 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # p p > zp > mu+ mu-
2.300e-01  6.900e-01 3.000e+03 1.893e+02 1.986e-02 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # p p > zp > mu+ mu-
2.400e-01  7.200e-01 3.000e+03 2.061e+02 2.319e-02 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # p p > zp > mu+ mu-
2.500e-01  7.500e-01 3.000e+03 2.236e+02 2.761e-02 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # p p > zp > mu+ mu-
2.600e-01  7.800e-01 3.000e+03 2.419e+02 3.235e-02 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # p p > zp > mu+ mu-
2.700e-01  8.100e-01 3.000e+03 2.609e+02 3.745e-02 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # p p > zp > mu+ mu-
2.800e-01  8.400e-01 3.000e+03 2.805e+02 4.184e-02 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # p p > zp > mu+ mu-
2.900e-01  8.700e-01 3.000e+03 3.009e+02 4.595e-02 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # p p > zp > mu+ mu-
3.000e-01  9.000e-01 3.000e+03 3.220e+02 5.431e-02 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # p p > zp > mu+ mu-
3.100e-01  9.300e-01 3.000e+03 3.439e+02 6.024e-02 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # p p > zp > mu+ mu-
3.200e-01  9.600e-01 3.000e+03 3.664e+02 6.816e-02 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # p p > zp > mu+ mu-
3.300e-01  9.900e-01 3.000e+03 3.897e+02 7.482e-02 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # p p > zp > mu+ mu-
3.400e-01  1.020e+00 3.000e+03 4.137e+02 8.269e-02 6.456e-02 1.140e-01 1.410e-01 4.167e-02 6.662e-02 4.559e-01 # p p > zp > mu+ mu-
2.000e-01  6.200e-01 3.100e+03 1.579e+02 1.194e-02 6.125e-02 1.140e-01 1.411e-01 4.167e-02 6.291e-02 4.559e-01 # p p > zp > mu+ mu-
2.100e-01  6.510e-01 3.100e+03 1.741e+02 1.314e-02 6.125e-02 1.140e-01 1.411e-01 4.167e-02 6.291e-02 4.559e-01 # p p > zp > mu+ mu-
2.200e-01  6.820e-01 3.100e+03 1.911e+02 1.558e-02 6.125e-02 1.140e-01 1.411e-01 4.167e-02 6.291e-02 4.559e-01 # p p > zp > mu+ mu-
2.300e-01  7.130e-01 3.100e+03 2.089e+02 1.972e-02 6.125e-02 1.140e-01 1.411e-01 4.167e-02 6.291e-02 4.559e-01 # p p > zp > mu+ mu-
2.400e-01  7.440e-01 3.100e+03 2.274e+02 2.202e-02 6.125e-02 1.140e-01 1.411e-01 4.167e-02 6.291e-02 4.559e-01 # p p > zp > mu+ mu-
2.500e-01  7.750e-01 3.100e+03 2.468e+02 2.604e-02 6.125e-02 1.140e-01 1.411e-01 4.167e-02 6.291e-02 4.559e-01 # p p > zp > mu+ mu-
2.600e-01  8.060e-01 3.100e+03 2.669e+02 3.043e-02 6.125e-02 1.140e-01 1.411e-01 4.167e-02 6.291e-02 4.559e-01 # p p > zp > mu+ mu-
2.700e-01  8.370e-01 3.100e+03 2.878e+02 3.482e-02 6.125e-02 1.140e-01 1.411e-01 4.167e-02 6.291e-02 4.559e-01 # p p > zp > mu+ mu-
2.800e-01  8.680e-01 3.100e+03 3.096e+02 3.816e-02 6.125e-02 1.140e-01 1.411e-01 4.167e-02 6.291e-02 4.559e-01 # p p > zp > mu+ mu-
2.900e-01  8.990e-01 3.100e+03 3.321e+02 4.458e-02 6.125e-02 1.140e-01 1.411e-01 4.167e-02 6.291e-02 4.559e-01 # p p > zp > mu+ mu-
3.000e-01  9.300e-01 3.100e+03 3.554e+02 5.103e-02 6.125e-02 1.140e-01 1.411e-01 4.167e-02 6.291e-02 4.559e-01 # p p > zp > mu+ mu-
3.100e-01  9.610e-01 3.100e+03 3.794e+02 5.671e-02 6.125e-02 1.140e-01 1.411e-01 4.167e-02 6.291e-02 4.559e-01 # p p > zp > mu+ mu-
3.200e-01  9.920e-01 3.100e+03 4.043e+02 6.379e-02 6.125e-02 1.140e-01 1.411e-01 4.167e-02 6.291e-02 4.559e-01 # p p > zp > mu+ mu-
3.300e-01  1.023e+00 3.100e+03 4.300e+02 7.167e-02 6.125e-02 1.140e-01 1.411e-01 4.167e-02 6.291e-02 4.559e-01 # p p > zp > mu+ mu-
3.400e-01  1.054e+00 3.100e+03 4.564e+02 8.087e-02 6.125e-02 1.140e-01 1.411e-01 4.167e-02 6.291e-02 4.559e-01 # p p > zp > mu+ mu-
2.000e-01  6.400e-01 3.200e+03 1.737e+02 1.107e-02 5.763e-02 1.140e-01 1.411e-01 4.167e-02 5.992e-02 4.559e-01 # p p > zp > mu+ mu-
2.100e-01  6.720e-01 3.200e+03 1.915e+02 1.391e-02 5.763e-02 1.140e-01 1.411e-01 4.167e-02 5.992e-02 4.559e-01 # p p > zp > mu+ mu-
2.200e-01  7.040e-01 3.200e+03 2.102e+02 1.624e-02 5.763e-02 1.140e-01 1.411e-01 4.167e-02 5.992e-02 4.559e-01 # p p > zp > mu+ mu-
2.300e-01  7.360e-01 3.200e+03 2.298e+02 1.918e-02 5.763e-02 1.140e-01 1.411e-01 4.167e-02 5.992e-02 4.559e-01 # p p > zp > mu+ mu-
2.400e-01  7.680e-01 3.200e+03 2.502e+02 2.224e-02 5.763e-02 1.140e-01 1.411e-01 4.167e-02 5.992e-02 4.559e-01 # p p > zp > mu+ mu-
2.500e-01  8.000e-01 3.200e+03 2.714e+02 2.567e-02 5.763e-02 1.140e-01 1.411e-01 4.167e-02 5.992e-02 4.559e-01 # p p > zp > mu+ mu-
2.600e-01  8.320e-01 3.200e+03 2.936e+02 2.759e-02 5.763e-02 1.140e-01 1.411e-01 4.167e-02 5.992e-02 4.559e-01 # p p > zp > mu+ mu-
2.700e-01  8.640e-01 3.200e+03 3.166e+02 3.151e-02 5.763e-02 1.140e-01 1.411e-01 4.167e-02 5.992e-02 4.559e-01 # p p > zp > mu+ mu-
2.800e-01  8.960e-01 3.200e+03 3.405e+02 3.683e-02 5.763e-02 1.140e-01 1.411e-01 4.167e-02 5.992e-02 4.559e-01 # p p > zp > mu+ mu-
2.900e-01  9.280e-01 3.200e+03 3.653e+02 4.311e-02 5.763e-02 1.140e-01 1.411e-01 4.167e-02 5.992e-02 4.559e-01 # p p > zp > mu+ mu-
3.000e-01  9.600e-01 3.200e+03 3.909e+02 5.003e-02 5.763e-02 1.140e-01 1.411e-01 4.167e-02 5.992e-02 4.559e-01 # p p > zp > mu+ mu-
3.100e-01  9.920e-01 3.200e+03 4.174e+02 5.755e-02 5.763e-02 1.140e-01 1.411e-01 4.167e-02 5.992e-02 4.559e-01 # p p > zp > mu+ mu-
3.200e-01  1.024e+00 3.200e+03 4.447e+02 6.137e-02 5.763e-02 1.140e-01 1.411e-01 4.167e-02 5.992e-02 4.559e-01 # p p > zp > mu+ mu-
3.300e-01  1.056e+00 3.200e+03 4.730e+02 7.357e-02 5.763e-02 1.140e-01 1.411e-01 4.167e-02 5.992e-02 4.559e-01 # p p > zp > mu+ mu-
3.400e-01  1.088e+00 3.200e+03 5.021e+02 7.956e-02 5.763e-02 1.140e-01 1.411e-01 4.167e-02 5.992e-02 4.559e-01 # p p > zp > mu+ mu-
2.000e-01  6.600e-01 3.300e+03 1.905e+02 9.857e-03 5.564e-02 1.140e-01 1.411e-01 4.166e-02 5.759e-02 4.558e-01 # p p > zp > mu+ mu-
2.100e-01  6.930e-01 3.300e+03 2.101e+02 1.166e-02 5.564e-02 1.140e-01 1.411e-01 4.166e-02 5.759e-02 4.558e-01 # p p > zp > mu+ mu-
2.200e-01  7.260e-01 3.300e+03 2.305e+02 1.622e-02 5.564e-02 1.140e-01 1.411e-01 4.166e-02 5.759e-02 4.558e-01 # p p > zp > mu+ mu-
2.300e-01  7.590e-01 3.300e+03 2.520e+02 1.866e-02 5.564e-02 1.140e-01 1.411e-01 4.166e-02 5.759e-02 4.558e-01 # p p > zp > mu+ mu-
2.400e-01  7.920e-01 3.300e+03 2.744e+02 2.125e-02 5.564e-02 1.140e-01 1.411e-01 4.166e-02 5.759e-02 4.558e-01 # p p > zp > mu+ mu-
2.500e-01  8.250e-01 3.300e+03 2.977e+02 2.437e-02 5.564e-02 1.140e-01 1.411e-01 4.166e-02 5.759e-02 4.558e-01 # p p > zp > mu+ mu-
2.600e-01  8.580e-01 3.300e+03 3.220e+02 2.924e-02 5.564e-02 1.140e-01 1.411e-01 4.166e-02 5.759e-02 4.558e-01 # p p > zp > mu+ mu-
2.700e-01  8.910e-01 3.300e+03 3.472e+02 3.124e-02 5.564e-02 1.140e-01 1.411e-01 4.166e-02 5.759e-02 4.558e-01 # p p > zp > mu+ mu-
2.800e-01  9.240e-01 3.300e+03 3.734e+02 4.067e-02 5.564e-02 1.140e-01 1.411e-01 4.166e-02 5.759e-02 4.558e-01 # p p > zp > mu+ mu-
2.900e-01  9.570e-01 3.300e+03 4.006e+02 4.639e-02 5.564e-02 1.140e-01 1.411e-01 4.166e-02 5.759e-02 4.558e-01 # p p > zp > mu+ mu-
3.000e-01  9.900e-01 3.300e+03 4.287e+02 5.263e-02 5.564e-02 1.140e-01 1.411e-01 4.166e-02 5.759e-02 4.558e-01 # p p > zp > mu+ mu-
3.100e-01  1.023e+00 3.300e+03 4.578e+02 5.735e-02 5.564e-02 1.140e-01 1.411e-01 4.166e-02 5.759e-02 4.558e-01 # p p > zp > mu+ mu-
3.200e-01  1.056e+00 3.300e+03 4.878e+02 6.536e-02 5.564e-02 1.140e-01 1.411e-01 4.166e-02 5.759e-02 4.558e-01 # p p > zp > mu+ mu-
3.300e-01  1.089e+00 3.300e+03 5.187e+02 7.114e-02 5.564e-02 1.140e-01 1.411e-01 4.166e-02 5.759e-02 4.558e-01 # p p > zp > mu+ mu-
3.400e-01  1.122e+00 3.300e+03 5.506e+02 8.073e-02 5.564e-02 1.140e-01 1.411e-01 4.166e-02 5.759e-02 4.558e-01 # p p > zp > mu+ mu-
2.000e-01  6.800e-01 3.400e+03 2.084e+02 8.237e-03 5.362e-02 1.140e-01 1.412e-01 4.166e-02 5.619e-02 4.558e-01 # p p > zp > mu+ mu-
2.100e-01  7.140e-01 3.400e+03 2.298e+02 1.072e-02 5.362e-02 1.140e-01 1.412e-01 4.166e-02 5.619e-02 4.558e-01 # p p > zp > mu+ mu-
2.200e-01  7.480e-01 3.400e+03 2.522e+02 1.409e-02 5.362e-02 1.140e-01 1.412e-01 4.166e-02 5.619e-02 4.558e-01 # p p > zp > mu+ mu-
2.300e-01  7.820e-01 3.400e+03 2.756e+02 1.666e-02 5.362e-02 1.140e-01 1.412e-01 4.166e-02 5.619e-02 4.558e-01 # p p > zp > mu+ mu-
2.400e-01  8.160e-01 3.400e+03 3.001e+02 1.955e-02 5.362e-02 1.140e-01 1.412e-01 4.166e-02 5.619e-02 4.558e-01 # p p > zp > mu+ mu-
2.500e-01  8.500e-01 3.400e+03 3.256e+02 2.444e-02 5.362e-02 1.140e-01 1.412e-01 4.166e-02 5.619e-02 4.558e-01 # p p > zp > mu+ mu-
2.600e-01  8.840e-01 3.400e+03 3.522e+02 2.935e-02 5.362e-02 1.140e-01 1.412e-01 4.166e-02 5.619e-02 4.558e-01 # p p > zp > mu+ mu-
2.700e-01  9.180e-01 3.400e+03 3.798e+02 3.325e-02 5.362e-02 1.140e-01 1.412e-01 4.166e-02 5.619e-02 4.558e-01 # p p > zp > mu+ mu-
2.800e-01  9.520e-01 3.400e+03 4.085e+02 3.635e-02 5.362e-02 1.140e-01 1.412e-01 4.166e-02 5.619e-02 4.558e-01 # p p > zp > mu+ mu-
2.900e-01  9.860e-01 3.400e+03 4.381e+02 4.338e-02 5.362e-02 1.140e-01 1.412e-01 4.166e-02 5.619e-02 4.558e-01 # p p > zp > mu+ mu-
3.000e-01  1.020e+00 3.400e+03 4.689e+02 4.696e-02 5.362e-02 1.140e-01 1.412e-01 4.166e-02 5.619e-02 4.558e-01 # p p > zp > mu+ mu-
3.100e-01  1.054e+00 3.400e+03 5.007e+02 5.274e-02 5.362e-02 1.140e-01 1.412e-01 4.166e-02 5.619e-02 4.558e-01 # p p > zp > mu+ mu-
3.200e-01  1.088e+00 3.400e+03 5.335e+02 6.221e-02 5.362e-02 1.140e-01 1.412e-01 4.166e-02 5.619e-02 4.558e-01 # p p > zp > mu+ mu-
3.300e-01  1.122e+00 3.400e+03 5.674e+02 6.912e-02 5.362e-02 1.140e-01 1.412e-01 4.166e-02 5.619e-02 4.558e-01 # p p > zp > mu+ mu-
3.400e-01  1.156e+00 3.400e+03 6.023e+02 7.590e-02 5.362e-02 1.140e-01 1.412e-01 4.166e-02 5.619e-02 4.558e-01 # p p > zp > mu+ mu-
2.000e-01  7.000e-01 3.500e+03 2.273e+02 8.846e-03 5.232e-02 1.140e-01 1.412e-01 4.166e-02 5.466e-02 4.558e-01 # p p > zp > mu+ mu-
2.100e-01  7.350e-01 3.500e+03 2.506e+02 1.186e-02 5.232e-02 1.140e-01 1.412e-01 4.166e-02 5.466e-02 4.558e-01 # p p > zp > mu+ mu-
2.200e-01  7.700e-01 3.500e+03 2.751e+02 1.547e-02 5.232e-02 1.140e-01 1.412e-01 4.166e-02 5.466e-02 4.558e-01 # p p > zp > mu+ mu-
2.300e-01  8.050e-01 3.500e+03 3.007e+02 1.856e-02 5.232e-02 1.140e-01 1.412e-01 4.166e-02 5.466e-02 4.558e-01 # p p > zp > mu+ mu-
2.400e-01  8.400e-01 3.500e+03 3.274e+02 2.195e-02 5.232e-02 1.140e-01 1.412e-01 4.166e-02 5.466e-02 4.558e-01 # p p > zp > mu+ mu-
2.500e-01  8.750e-01 3.500e+03 3.552e+02 2.494e-02 5.232e-02 1.140e-01 1.412e-01 4.166e-02 5.466e-02 4.558e-01 # p p > zp > mu+ mu-
2.600e-01  9.100e-01 3.500e+03 3.842e+02 2.433e-02 5.232e-02 1.140e-01 1.412e-01 4.166e-02 5.466e-02 4.558e-01 # p p > zp > mu+ mu-
2.700e-01  9.450e-01 3.500e+03 4.143e+02 3.080e-02 5.232e-02 1.140e-01 1.412e-01 4.166e-02 5.466e-02 4.558e-01 # p p > zp > mu+ mu-
2.800e-01  9.800e-01 3.500e+03 4.456e+02 3.565e-02 5.232e-02 1.140e-01 1.412e-01 4.166e-02 5.466e-02 4.558e-01 # p p > zp > mu+ mu-
2.900e-01  1.015e+00 3.500e+03 4.780e+02 4.028e-02 5.232e-02 1.140e-01 1.412e-01 4.166e-02 5.466e-02 4.558e-01 # p p > zp > mu+ mu-
3.000e-01  1.050e+00 3.500e+03 5.115e+02 4.566e-02 5.232e-02 1.140e-01 1.412e-01 4.166e-02 5.466e-02 4.558e-01 # p p > zp > mu+ mu-
3.100e-01  1.085e+00 3.500e+03 5.462e+02 5.051e-02 5.232e-02 1.140e-01 1.412e-01 4.166e-02 5.466e-02 4.558e-01 # p p > zp > mu+ mu-
3.200e-01  1.120e+00 3.500e+03 5.820e+02 5.808e-02 5.232e-02 1.140e-01 1.412e-01 4.166e-02 5.466e-02 4.558e-01 # p p > zp > mu+ mu-
3.300e-01  1.155e+00 3.500e+03 6.189e+02 6.518e-02 5.232e-02 1.140e-01 1.412e-01 4.166e-02 5.466e-02 4.558e-01 # p p > zp > mu+ mu-
3.400e-01  1.190e+00 3.500e+03 6.570e+02 7.351e-02 5.232e-02 1.140e-01 1.412e-01 4.166e-02 5.466e-02 4.558e-01 # p p > zp > mu+ mu-
2.000e-01  7.200e-01 3.600e+03 2.474e+02 8.894e-03 5.116e-02 1.139e-01 1.412e-01 4.166e-02 5.297e-02 4.558e-01 # p p > zp > mu+ mu-
2.100e-01  7.560e-01 3.600e+03 2.727e+02 1.147e-02 5.116e-02 1.139e-01 1.412e-01 4.166e-02 5.297e-02 4.558e-01 # p p > zp > mu+ mu-
2.200e-01  7.920e-01 3.600e+03 2.993e+02 1.347e-02 5.116e-02 1.139e-01 1.412e-01 4.166e-02 5.297e-02 4.558e-01 # p p > zp > mu+ mu-
2.300e-01  8.280e-01 3.600e+03 3.272e+02 1.608e-02 5.116e-02 1.139e-01 1.412e-01 4.166e-02 5.297e-02 4.558e-01 # p p > zp > mu+ mu-
2.400e-01  8.640e-01 3.600e+03 3.562e+02 1.799e-02 5.116e-02 1.139e-01 1.412e-01 4.166e-02 5.297e-02 4.558e-01 # p p > zp > mu+ mu-
2.500e-01  9.000e-01 3.600e+03 3.865e+02 2.068e-02 5.116e-02 1.139e-01 1.412e-01 4.166e-02 5.297e-02 4.558e-01 # p p > zp > mu+ mu-
2.600e-01  9.360e-01 3.600e+03 4.181e+02 2.379e-02 5.116e-02 1.139e-01 1.412e-01 4.166e-02 5.297e-02 4.558e-01 # p p > zp > mu+ mu-
2.700e-01  9.720e-01 3.600e+03 4.509e+02 2.808e-02 5.116e-02 1.139e-01 1.412e-01 4.166e-02 5.297e-02 4.558e-01 # p p > zp > mu+ mu-
2.800e-01  1.008e+00 3.600e+03 4.849e+02 3.442e-02 5.116e-02 1.139e-01 1.412e-01 4.166e-02 5.297e-02 4.558e-01 # p p > zp > mu+ mu-
2.900e-01  1.044e+00 3.600e+03 5.201e+02 3.734e-02 5.116e-02 1.139e-01 1.412e-01 4.166e-02 5.297e-02 4.558e-01 # p p > zp > mu+ mu-
3.000e-01  1.080e+00 3.600e+03 5.566e+02 4.305e-02 5.116e-02 1.139e-01 1.412e-01 4.166e-02 5.297e-02 4.558e-01 # p p > zp > mu+ mu-
3.100e-01  1.116e+00 3.600e+03 5.944e+02 4.655e-02 5.116e-02 1.139e-01 1.412e-01 4.166e-02 5.297e-02 4.558e-01 # p p > zp > mu+ mu-
3.200e-01  1.152e+00 3.600e+03 6.333e+02 5.475e-02 5.116e-02 1.139e-01 1.412e-01 4.166e-02 5.297e-02 4.558e-01 # p p > zp > mu+ mu-
3.300e-01  1.188e+00 3.600e+03 6.735e+02 6.228e-02 5.116e-02 1.139e-01 1.412e-01 4.166e-02 5.297e-02 4.558e-01 # p p > zp > mu+ mu-
3.400e-01  1.224e+00 3.600e+03 7.150e+02 7.126e-02 5.116e-02 1.139e-01 1.412e-01 4.166e-02 5.297e-02 4.558e-01 # p p > zp > mu+ mu-
2.000e-01  7.400e-01 3.700e+03 2.686e+02 8.890e-03 5.025e-02 1.139e-01 1.412e-01 4.166e-02 5.049e-02 4.558e-01 # p p > zp > mu+ mu-
2.100e-01  7.770e-01 3.700e+03 2.961e+02 1.029e-02 5.025e-02 1.139e-01 1.412e-01 4.166e-02 5.049e-02 4.558e-01 # p p > zp > mu+ mu-
2.200e-01  8.140e-01 3.700e+03 3.250e+02 1.194e-02 5.025e-02 1.139e-01 1.412e-01 4.166e-02 5.049e-02 4.558e-01 # p p > zp > mu+ mu-
2.300e-01  8.510e-01 3.700e+03 3.552e+02 1.536e-02 5.025e-02 1.139e-01 1.412e-01 4.166e-02 5.049e-02 4.558e-01 # p p > zp > mu+ mu-
2.400e-01  8.880e-01 3.700e+03 3.868e+02 1.839e-02 5.025e-02 1.139e-01 1.412e-01 4.166e-02 5.049e-02 4.558e-01 # p p > zp > mu+ mu-
2.500e-01  9.250e-01 3.700e+03 4.197e+02 2.085e-02 5.025e-02 1.139e-01 1.412e-01 4.166e-02 5.049e-02 4.558e-01 # p p > zp > mu+ mu-
2.600e-01  9.620e-01 3.700e+03 4.539e+02 2.482e-02 5.025e-02 1.139e-01 1.412e-01 4.166e-02 5.049e-02 4.558e-01 # p p > zp > mu+ mu-
2.700e-01  9.990e-01 3.700e+03 4.895e+02 2.905e-02 5.025e-02 1.139e-01 1.412e-01 4.166e-02 5.049e-02 4.558e-01 # p p > zp > mu+ mu-
2.800e-01  1.036e+00 3.700e+03 5.264e+02 3.281e-02 5.025e-02 1.139e-01 1.412e-01 4.166e-02 5.049e-02 4.558e-01 # p p > zp > mu+ mu-
2.900e-01  1.073e+00 3.700e+03 5.647e+02 3.830e-02 5.025e-02 1.139e-01 1.412e-01 4.166e-02 5.049e-02 4.558e-01 # p p > zp > mu+ mu-
3.000e-01  1.110e+00 3.700e+03 6.043e+02 4.085e-02 5.025e-02 1.139e-01 1.412e-01 4.166e-02 5.049e-02 4.558e-01 # p p > zp > mu+ mu-
3.100e-01  1.147e+00 3.700e+03 6.453e+02 4.803e-02 5.025e-02 1.139e-01 1.412e-01 4.166e-02 5.049e-02 4.558e-01 # p p > zp > mu+ mu-
3.200e-01  1.184e+00 3.700e+03 6.876e+02 5.460e-02 5.025e-02 1.139e-01 1.412e-01 4.166e-02 5.049e-02 4.558e-01 # p p > zp > mu+ mu-
3.300e-01  1.221e+00 3.700e+03 7.312e+02 6.323e-02 5.025e-02 1.139e-01 1.412e-01 4.166e-02 5.049e-02 4.558e-01 # p p > zp > mu+ mu-
3.400e-01  1.258e+00 3.700e+03 7.762e+02 6.718e-02 5.025e-02 1.139e-01 1.412e-01 4.166e-02 5.049e-02 4.558e-01 # p p > zp > mu+ mu-
2.000e-01  7.600e-01 3.800e+03 2.910e+02 9.357e-03 4.932e-02 1.139e-01 1.413e-01 4.166e-02 5.045e-02 4.558e-01 # p p > zp > mu+ mu-
2.100e-01  7.980e-01 3.800e+03 3.208e+02 1.081e-02 4.932e-02 1.139e-01 1.413e-01 4.166e-02 5.045e-02 4.558e-01 # p p > zp > mu+ mu-
2.200e-01  8.360e-01 3.800e+03 3.521e+02 1.314e-02 4.932e-02 1.139e-01 1.413e-01 4.166e-02 5.045e-02 4.558e-01 # p p > zp > mu+ mu-
2.300e-01  8.740e-01 3.800e+03 3.848e+02 1.582e-02 4.932e-02 1.139e-01 1.413e-01 4.166e-02 5.045e-02 4.558e-01 # p p > zp > mu+ mu-
2.400e-01  9.120e-01 3.800e+03 4.190e+02 1.794e-02 4.932e-02 1.139e-01 1.413e-01 4.166e-02 5.045e-02 4.558e-01 # p p > zp > mu+ mu-
2.500e-01  9.500e-01 3.800e+03 4.546e+02 2.068e-02 4.932e-02 1.139e-01 1.413e-01 4.166e-02 5.045e-02 4.558e-01 # p p > zp > mu+ mu-
2.600e-01  9.880e-01 3.800e+03 4.917e+02 2.599e-02 4.932e-02 1.139e-01 1.413e-01 4.166e-02 5.045e-02 4.558e-01 # p p > zp > mu+ mu-
2.700e-01  1.026e+00 3.800e+03 5.303e+02 2.731e-02 4.932e-02 1.139e-01 1.413e-01 4.166e-02 5.045e-02 4.558e-01 # p p > zp > mu+ mu-
2.800e-01  1.064e+00 3.800e+03 5.703e+02 3.031e-02 4.932e-02 1.139e-01 1.413e-01 4.166e-02 5.045e-02 4.558e-01 # p p > zp > mu+ mu-
2.900e-01  1.102e+00 3.800e+03 6.118e+02 3.432e-02 4.932e-02 1.139e-01 1.413e-01 4.166e-02 5.045e-02 4.558e-01 # p p > zp > mu+ mu-
3.000e-01  1.140e+00 3.800e+03 6.547e+02 3.997e-02 4.932e-02 1.139e-01 1.413e-01 4.166e-02 5.045e-02 4.558e-01 # p p > zp > mu+ mu-
3.100e-01  1.178e+00 3.800e+03 6.991e+02 4.341e-02 4.932e-02 1.139e-01 1.413e-01 4.166e-02 5.045e-02 4.558e-01 # p p > zp > mu+ mu-
3.200e-01  1.216e+00 3.800e+03 7.449e+02 5.443e-02 4.932e-02 1.139e-01 1.413e-01 4.166e-02 5.045e-02 4.558e-01 # p p > zp > mu+ mu-
3.300e-01  1.254e+00 3.800e+03 7.922e+02 6.456e-02 4.932e-02 1.139e-01 1.413e-01 4.166e-02 5.045e-02 4.558e-01 # p p > zp > mu+ mu-
3.400e-01  1.292e+00 3.800e+03 8.409e+02 7.512e-02 4.932e-02 1.139e-01 1.413e-01 4.166e-02 5.045e-02 4.558e-01 # p p > zp > mu+ mu-
2.000e-01  7.800e-01 3.900e+03 3.146e+02 8.776e-03 4.759e-02 1.139e-01 1.413e-01 4.166e-02 4.936e-02 4.558e-01 # p p > zp > mu+ mu-
2.100e-01  8.190e-01 3.900e+03 3.468e+02 1.075e-02 4.759e-02 1.139e-01 1.413e-01 4.166e-02 4.936e-02 4.558e-01 # p p > zp > mu+ mu-
2.200e-01  8.580e-01 3.900e+03 3.806e+02 1.290e-02 4.759e-02 1.139e-01 1.413e-01 4.166e-02 4.936e-02 4.558e-01 # p p > zp > mu+ mu-
2.300e-01  8.970e-01 3.900e+03 4.160e+02 1.555e-02 4.759e-02 1.139e-01 1.413e-01 4.166e-02 4.936e-02 4.558e-01 # p p > zp > mu+ mu-
2.400e-01  9.360e-01 3.900e+03 4.530e+02 1.802e-02 4.759e-02 1.139e-01 1.413e-01 4.166e-02 4.936e-02 4.558e-01 # p p > zp > mu+ mu-
2.500e-01  9.750e-01 3.900e+03 4.915e+02 2.035e-02 4.759e-02 1.139e-01 1.413e-01 4.166e-02 4.936e-02 4.558e-01 # p p > zp > mu+ mu-
2.600e-01  1.014e+00 3.900e+03 5.316e+02 2.108e-02 4.759e-02 1.139e-01 1.413e-01 4.166e-02 4.936e-02 4.558e-01 # p p > zp > mu+ mu-
2.700e-01  1.053e+00 3.900e+03 5.733e+02 2.440e-02 4.759e-02 1.139e-01 1.413e-01 4.166e-02 4.936e-02 4.558e-01 # p p > zp > mu+ mu-
2.800e-01  1.092e+00 3.900e+03 6.165e+02 3.262e-02 4.759e-02 1.139e-01 1.413e-01 4.166e-02 4.936e-02 4.558e-01 # p p > zp > mu+ mu-
2.900e-01  1.131e+00 3.900e+03 6.614e+02 3.451e-02 4.759e-02 1.139e-01 1.413e-01 4.166e-02 4.936e-02 4.558e-01 # p p > zp > mu+ mu-
3.000e-01  1.170e+00 3.900e+03 7.078e+02 4.201e-02 4.759e-02 1.139e-01 1.413e-01 4.166e-02 4.936e-02 4.558e-01 # p p > zp > mu+ mu-
3.100e-01  1.209e+00 3.900e+03 7.557e+02 4.746e-02 4.759e-02 1.139e-01 1.413e-01 4.166e-02 4.936e-02 4.558e-01 # p p > zp > mu+ mu-
3.200e-01  1.248e+00 3.900e+03 8.053e+02 5.585e-02 4.759e-02 1.139e-01 1.413e-01 4.166e-02 4.936e-02 4.558e-01 # p p > zp > mu+ mu-
3.300e-01  1.287e+00 3.900e+03 8.564e+02 6.230e-02 4.759e-02 1.139e-01 1.413e-01 4.166e-02 4.936e-02 4.558e-01 # p p > zp > mu+ mu-
3.400e-01  1.326e+00 3.900e+03 9.091e+02 7.483e-02 4.759e-02 1.139e-01 1.413e-01 4.166e-02 4.936e-02 4.558e-01 # p p > zp > mu+ mu-
2.000e-01  8.000e-01 4.000e+03 3.394e+02 8.577e-03 4.685e-02 1.139e-01 1.413e-01 4.166e-02 4.928e-02 4.557e-01 # p p > zp > mu+ mu-
2.100e-01  8.400e-01 4.000e+03 3.742e+02 1.036e-02 4.685e-02 1.139e-01 1.413e-01 4.166e-02 4.928e-02 4.557e-01 # p p > zp > mu+ mu-
2.200e-01  8.800e-01 4.000e+03 4.107e+02 1.224e-02 4.685e-02 1.139e-01 1.413e-01 4.166e-02 4.928e-02 4.557e-01 # p p > zp > mu+ mu-
2.300e-01  9.200e-01 4.000e+03 4.488e+02 1.486e-02 4.685e-02 1.139e-01 1.413e-01 4.166e-02 4.928e-02 4.557e-01 # p p > zp > mu+ mu-
2.400e-01  9.600e-01 4.000e+03 4.887e+02 1.823e-02 4.685e-02 1.139e-01 1.413e-01 4.166e-02 4.928e-02 4.557e-01 # p p > zp > mu+ mu-
2.500e-01  1.000e+00 4.000e+03 5.303e+02 2.024e-02 4.685e-02 1.139e-01 1.413e-01 4.166e-02 4.928e-02 4.557e-01 # p p > zp > mu+ mu-
2.600e-01  1.040e+00 4.000e+03 5.736e+02 2.360e-02 4.685e-02 1.139e-01 1.413e-01 4.166e-02 4.928e-02 4.557e-01 # p p > zp > mu+ mu-
2.700e-01  1.080e+00 4.000e+03 6.185e+02 2.436e-02 4.685e-02 1.139e-01 1.413e-01 4.166e-02 4.928e-02 4.557e-01 # p p > zp > mu+ mu-
2.800e-01  1.120e+00 4.000e+03 6.652e+02 2.749e-02 4.685e-02 1.139e-01 1.413e-01 4.166e-02 4.928e-02 4.557e-01 # p p > zp > mu+ mu-
2.900e-01  1.160e+00 4.000e+03 7.136e+02 3.540e-02 4.685e-02 1.139e-01 1.413e-01 4.166e-02 4.928e-02 4.557e-01 # p p > zp > mu+ mu-
3.000e-01  1.200e+00 4.000e+03 7.636e+02 3.666e-02 4.685e-02 1.139e-01 1.413e-01 4.166e-02 4.928e-02 4.557e-01 # p p > zp > mu+ mu-
3.100e-01  1.240e+00 4.000e+03 8.154e+02 4.554e-02 4.685e-02 1.139e-01 1.413e-01 4.166e-02 4.928e-02 4.557e-01 # p p > zp > mu+ mu-
3.200e-01  1.280e+00 4.000e+03 8.688e+02 5.245e-02 4.685e-02 1.139e-01 1.413e-01 4.166e-02 4.928e-02 4.557e-01 # p p > zp > mu+ mu-
3.300e-01  1.320e+00 4.000e+03 9.240e+02 5.909e-02 4.685e-02 1.139e-01 1.413e-01 4.166e-02 4.928e-02 4.557e-01 # p p > zp > mu+ mu-
3.400e-01  1.360e+00 4.000e+03 9.808e+02 6.345e-02 4.685e-02 1.139e-01 1.413e-01 4.166e-02 4.928e-02 4.557e-01 # p p > zp > mu+ mu-
2.000e-01  8.200e-01 4.100e+03 3.655e+02 8.711e-03 4.808e-02 1.139e-01 1.413e-01 4.165e-02 4.957e-02 4.557e-01 # p p > zp > mu+ mu-
2.100e-01  8.610e-01 4.100e+03 4.030e+02 1.040e-02 4.808e-02 1.139e-01 1.413e-01 4.165e-02 4.957e-02 4.557e-01 # p p > zp > mu+ mu-
2.200e-01  9.020e-01 4.100e+03 4.422e+02 1.210e-02 4.808e-02 1.139e-01 1.413e-01 4.165e-02 4.957e-02 4.557e-01 # p p > zp > mu+ mu-
2.300e-01  9.430e-01 4.100e+03 4.834e+02 1.456e-02 4.808e-02 1.139e-01 1.413e-01 4.165e-02 4.957e-02 4.557e-01 # p p > zp > mu+ mu-
2.400e-01  9.840e-01 4.100e+03 5.263e+02 1.713e-02 4.808e-02 1.139e-01 1.413e-01 4.165e-02 4.957e-02 4.557e-01 # p p > zp > mu+ mu-
2.500e-01  1.025e+00 4.100e+03 5.711e+02 1.955e-02 4.808e-02 1.139e-01 1.413e-01 4.165e-02 4.957e-02 4.557e-01 # p p > zp > mu+ mu-
2.600e-01  1.066e+00 4.100e+03 6.177e+02 2.297e-02 4.808e-02 1.139e-01 1.413e-01 4.165e-02 4.957e-02 4.557e-01 # p p > zp > mu+ mu-
2.700e-01  1.107e+00 4.100e+03 6.661e+02 2.270e-02 4.808e-02 1.139e-01 1.413e-01 4.165e-02 4.957e-02 4.557e-01 # p p > zp > mu+ mu-
2.800e-01  1.148e+00 4.100e+03 7.164e+02 2.846e-02 4.808e-02 1.139e-01 1.413e-01 4.165e-02 4.957e-02 4.557e-01 # p p > zp > mu+ mu-
2.900e-01  1.189e+00 4.100e+03 7.684e+02 3.003e-02 4.808e-02 1.139e-01 1.413e-01 4.165e-02 4.957e-02 4.557e-01 # p p > zp > mu+ mu-
3.000e-01  1.230e+00 4.100e+03 8.224e+02 3.726e-02 4.808e-02 1.139e-01 1.413e-01 4.165e-02 4.957e-02 4.557e-01 # p p > zp > mu+ mu-
3.100e-01  1.271e+00 4.100e+03 8.781e+02 4.181e-02 4.808e-02 1.139e-01 1.413e-01 4.165e-02 4.957e-02 4.557e-01 # p p > zp > mu+ mu-
3.200e-01  1.312e+00 4.100e+03 9.357e+02 4.477e-02 4.808e-02 1.139e-01 1.413e-01 4.165e-02 4.957e-02 4.557e-01 # p p > zp > mu+ mu-
3.300e-01  1.353e+00 4.100e+03 9.951e+02 5.789e-02 4.808e-02 1.139e-01 1.413e-01 4.165e-02 4.957e-02 4.557e-01 # p p > zp > mu+ mu-
3.400e-01  1.394e+00 4.100e+03 1.056e+03 6.276e-02 4.808e-02 1.139e-01 1.413e-01 4.165e-02 4.957e-02 4.557e-01 # p p > zp > mu+ mu-
2.000e-01  8.400e-01 4.200e+03 3.929e+02 8.620e-03 4.896e-02 1.139e-01 1.413e-01 4.165e-02 5.069e-02 4.557e-01 # p p > zp > mu+ mu-
2.100e-01  8.820e-01 4.200e+03 4.332e+02 1.018e-02 4.896e-02 1.139e-01 1.413e-01 4.165e-02 5.069e-02 4.557e-01 # p p > zp > mu+ mu-
2.200e-01  9.240e-01 4.200e+03 4.754e+02 1.253e-02 4.896e-02 1.139e-01 1.413e-01 4.165e-02 5.069e-02 4.557e-01 # p p > zp > mu+ mu-
2.300e-01  9.660e-01 4.200e+03 5.196e+02 1.478e-02 4.896e-02 1.139e-01 1.413e-01 4.165e-02 5.069e-02 4.557e-01 # p p > zp > mu+ mu-
2.400e-01  1.008e+00 4.200e+03 5.658e+02 1.682e-02 4.896e-02 1.139e-01 1.413e-01 4.165e-02 5.069e-02 4.557e-01 # p p > zp > mu+ mu-
2.500e-01  1.050e+00 4.200e+03 6.139e+02 1.929e-02 4.896e-02 1.139e-01 1.413e-01 4.165e-02 5.069e-02 4.557e-01 # p p > zp > mu+ mu-
2.600e-01  1.092e+00 4.200e+03 6.640e+02 2.253e-02 4.896e-02 1.139e-01 1.413e-01 4.165e-02 5.069e-02 4.557e-01 # p p > zp > mu+ mu-
2.700e-01  1.134e+00 4.200e+03 7.161e+02 2.234e-02 4.896e-02 1.139e-01 1.413e-01 4.165e-02 5.069e-02 4.557e-01 # p p > zp > mu+ mu-
2.800e-01  1.176e+00 4.200e+03 7.701e+02 2.671e-02 4.896e-02 1.139e-01 1.413e-01 4.165e-02 5.069e-02 4.557e-01 # p p > zp > mu+ mu-
2.900e-01  1.218e+00 4.200e+03 8.261e+02 3.324e-02 4.896e-02 1.139e-01 1.413e-01 4.165e-02 5.069e-02 4.557e-01 # p p > zp > mu+ mu-
3.000e-01  1.260e+00 4.200e+03 8.840e+02 3.628e-02 4.896e-02 1.139e-01 1.413e-01 4.165e-02 5.069e-02 4.557e-01 # p p > zp > mu+ mu-
3.100e-01  1.302e+00 4.200e+03 9.439e+02 4.136e-02 4.896e-02 1.139e-01 1.413e-01 4.165e-02 5.069e-02 4.557e-01 # p p > zp > mu+ mu-
3.200e-01  1.344e+00 4.200e+03 1.006e+03 4.742e-02 4.896e-02 1.139e-01 1.413e-01 4.165e-02 5.069e-02 4.557e-01 # p p > zp > mu+ mu-
3.300e-01  1.386e+00 4.200e+03 1.070e+03 5.281e-02 4.896e-02 1.139e-01 1.413e-01 4.165e-02 5.069e-02 4.557e-01 # p p > zp > mu+ mu-
3.400e-01  1.428e+00 4.200e+03 1.135e+03 6.337e-02 4.896e-02 1.139e-01 1.413e-01 4.165e-02 5.069e-02 4.557e-01 # p p > zp > mu+ mu-
2.000e-01  8.600e-01 4.300e+03 4.216e+02 8.803e-03 4.897e-02 1.139e-01 1.414e-01 4.165e-02 5.086e-02 4.557e-01 # p p > zp > mu+ mu-
2.100e-01  9.030e-01 4.300e+03 4.649e+02 1.034e-02 4.897e-02 1.139e-01 1.414e-01 4.165e-02 5.086e-02 4.557e-01 # p p > zp > mu+ mu-
2.200e-01  9.460e-01 4.300e+03 5.102e+02 1.125e-02 4.897e-02 1.139e-01 1.414e-01 4.165e-02 5.086e-02 4.557e-01 # p p > zp > mu+ mu-
2.300e-01  9.890e-01 4.300e+03 5.576e+02 1.247e-02 4.897e-02 1.139e-01 1.414e-01 4.165e-02 5.086e-02 4.557e-01 # p p > zp > mu+ mu-
2.400e-01  1.032e+00 4.300e+03 6.072e+02 1.576e-02 4.897e-02 1.139e-01 1.414e-01 4.165e-02 5.086e-02 4.557e-01 # p p > zp > mu+ mu-
2.500e-01  1.075e+00 4.300e+03 6.588e+02 1.845e-02 4.897e-02 1.139e-01 1.414e-01 4.165e-02 5.086e-02 4.557e-01 # p p > zp > mu+ mu-
2.600e-01  1.118e+00 4.300e+03 7.126e+02 2.296e-02 4.897e-02 1.139e-01 1.414e-01 4.165e-02 5.086e-02 4.557e-01 # p p > zp > mu+ mu-
2.700e-01  1.161e+00 4.300e+03 7.684e+02 2.267e-02 4.897e-02 1.139e-01 1.414e-01 4.165e-02 5.086e-02 4.557e-01 # p p > zp > mu+ mu-
2.800e-01  1.204e+00 4.300e+03 8.264e+02 2.644e-02 4.897e-02 1.139e-01 1.414e-01 4.165e-02 5.086e-02 4.557e-01 # p p > zp > mu+ mu-
2.900e-01  1.247e+00 4.300e+03 8.865e+02 3.172e-02 4.897e-02 1.139e-01 1.414e-01 4.165e-02 5.086e-02 4.557e-01 # p p > zp > mu+ mu-
3.000e-01  1.290e+00 4.300e+03 9.487e+02 3.488e-02 4.897e-02 1.139e-01 1.414e-01 4.165e-02 5.086e-02 4.557e-01 # p p > zp > mu+ mu-
3.100e-01  1.333e+00 4.300e+03 1.013e+03 4.031e-02 4.897e-02 1.139e-01 1.414e-01 4.165e-02 5.086e-02 4.557e-01 # p p > zp > mu+ mu-
3.200e-01  1.376e+00 4.300e+03 1.079e+03 4.647e-02 4.897e-02 1.139e-01 1.414e-01 4.165e-02 5.086e-02 4.557e-01 # p p > zp > mu+ mu-
3.300e-01  1.419e+00 4.300e+03 1.148e+03 5.321e-02 4.897e-02 1.139e-01 1.414e-01 4.165e-02 5.086e-02 4.557e-01 # p p > zp > mu+ mu-
3.400e-01  1.462e+00 4.300e+03 1.219e+03 6.164e-02 4.897e-02 1.139e-01 1.414e-01 4.165e-02 5.086e-02 4.557e-01 # p p > zp > mu+ mu-
2.000e-01  8.800e-01 4.400e+03 4.518e+02 8.598e-03 4.895e-02 1.139e-01 1.414e-01 4.165e-02 5.203e-02 4.557e-01 # p p > zp > mu+ mu-
2.100e-01  9.240e-01 4.400e+03 4.981e+02 1.034e-02 4.895e-02 1.139e-01 1.414e-01 4.165e-02 5.203e-02 4.557e-01 # p p > zp > mu+ mu-
2.200e-01  9.680e-01 4.400e+03 5.466e+02 1.172e-02 4.895e-02 1.139e-01 1.414e-01 4.165e-02 5.203e-02 4.557e-01 # p p > zp > mu+ mu-
2.300e-01  1.012e+00 4.400e+03 5.975e+02 1.392e-02 4.895e-02 1.139e-01 1.414e-01 4.165e-02 5.203e-02 4.557e-01 # p p > zp > mu+ mu-
2.400e-01  1.056e+00 4.400e+03 6.505e+02 1.648e-02 4.895e-02 1.139e-01 1.414e-01 4.165e-02 5.203e-02 4.557e-01 # p p > zp > mu+ mu-
2.500e-01  1.100e+00 4.400e+03 7.059e+02 1.926e-02 4.895e-02 1.139e-01 1.414e-01 4.165e-02 5.203e-02 4.557e-01 # p p > zp > mu+ mu-
2.600e-01  1.144e+00 4.400e+03 7.635e+02 2.244e-02 4.895e-02 1.139e-01 1.414e-01 4.165e-02 5.203e-02 4.557e-01 # p p > zp > mu+ mu-
2.700e-01  1.188e+00 4.400e+03 8.233e+02 2.601e-02 4.895e-02 1.139e-01 1.414e-01 4.165e-02 5.203e-02 4.557e-01 # p p > zp > mu+ mu-
2.800e-01  1.232e+00 4.400e+03 8.854e+02 2.565e-02 4.895e-02 1.139e-01 1.414e-01 4.165e-02 5.203e-02 4.557e-01 # p p > zp > mu+ mu-
2.900e-01  1.276e+00 4.400e+03 9.498e+02 3.097e-02 4.895e-02 1.139e-01 1.414e-01 4.165e-02 5.203e-02 4.557e-01 # p p > zp > mu+ mu-
3.000e-01  1.320e+00 4.400e+03 1.016e+03 3.899e-02 4.895e-02 1.139e-01 1.414e-01 4.165e-02 5.203e-02 4.557e-01 # p p > zp > mu+ mu-
3.100e-01  1.364e+00 4.400e+03 1.085e+03 4.461e-02 4.895e-02 1.139e-01 1.414e-01 4.165e-02 5.203e-02 4.557e-01 # p p > zp > mu+ mu-
3.200e-01  1.408e+00 4.400e+03 1.157e+03 4.968e-02 4.895e-02 1.139e-01 1.414e-01 4.165e-02 5.203e-02 4.557e-01 # p p > zp > mu+ mu-
3.300e-01  1.452e+00 4.400e+03 1.230e+03 5.618e-02 4.895e-02 1.139e-01 1.414e-01 4.165e-02 5.203e-02 4.557e-01 # p p > zp > mu+ mu-
3.400e-01  1.496e+00 4.400e+03 1.306e+03 6.116e-02 4.895e-02 1.139e-01 1.414e-01 4.165e-02 5.203e-02 4.557e-01 # p p > zp > mu+ mu-
2.000e-01  9.000e-01 4.500e+03 4.833e+02 8.176e-03 4.925e-02 1.139e-01 1.414e-01 4.165e-02 5.314e-02 4.557e-01 # p p > zp > mu+ mu-
2.100e-01  9.450e-01 4.500e+03 5.328e+02 9.843e-03 4.925e-02 1.139e-01 1.414e-01 4.165e-02 5.314e-02 4.557e-01 # p p > zp > mu+ mu-
2.200e-01  9.900e-01 4.500e+03 5.848e+02 1.192e-02 4.925e-02 1.139e-01 1.414e-01 4.165e-02 5.314e-02 4.557e-01 # p p > zp > mu+ mu-
2.300e-01  1.035e+00 4.500e+03 6.391e+02 1.428e-02 4.925e-02 1.139e-01 1.414e-01 4.165e-02 5.314e-02 4.557e-01 # p p > zp > mu+ mu-
2.400e-01  1.080e+00 4.500e+03 6.959e+02 1.620e-02 4.925e-02 1.139e-01 1.414e-01 4.165e-02 5.314e-02 4.557e-01 # p p > zp > mu+ mu-
2.500e-01  1.125e+00 4.500e+03 7.551e+02 1.891e-02 4.925e-02 1.139e-01 1.414e-01 4.165e-02 5.314e-02 4.557e-01 # p p > zp > mu+ mu-
2.600e-01  1.170e+00 4.500e+03 8.167e+02 2.213e-02 4.925e-02 1.139e-01 1.414e-01 4.165e-02 5.314e-02 4.557e-01 # p p > zp > mu+ mu-
2.700e-01  1.215e+00 4.500e+03 8.808e+02 2.499e-02 4.925e-02 1.139e-01 1.414e-01 4.165e-02 5.314e-02 4.557e-01 # p p > zp > mu+ mu-
2.800e-01  1.260e+00 4.500e+03 9.472e+02 2.932e-02 4.925e-02 1.139e-01 1.414e-01 4.165e-02 5.314e-02 4.557e-01 # p p > zp > mu+ mu-
2.900e-01  1.305e+00 4.500e+03 1.016e+03 3.224e-02 4.925e-02 1.139e-01 1.414e-01 4.165e-02 5.314e-02 4.557e-01 # p p > zp > mu+ mu-
3.000e-01  1.350e+00 4.500e+03 1.087e+03 3.753e-02 4.925e-02 1.139e-01 1.414e-01 4.165e-02 5.314e-02 4.557e-01 # p p > zp > mu+ mu-
3.100e-01  1.395e+00 4.500e+03 1.161e+03 4.186e-02 4.925e-02 1.139e-01 1.414e-01 4.165e-02 5.314e-02 4.557e-01 # p p > zp > mu+ mu-
3.200e-01  1.440e+00 4.500e+03 1.237e+03 4.876e-02 4.925e-02 1.139e-01 1.414e-01 4.165e-02 5.314e-02 4.557e-01 # p p > zp > mu+ mu-
3.300e-01  1.485e+00 4.500e+03 1.316e+03 5.462e-02 4.925e-02 1.139e-01 1.414e-01 4.165e-02 5.314e-02 4.557e-01 # p p > zp > mu+ mu-
3.400e-01  1.530e+00 4.500e+03 1.397e+03 6.085e-02 4.925e-02 1.139e-01 1.414e-01 4.165e-02 5.314e-02 4.557e-01 # p p > zp > mu+ mu-
2.000e-01  9.200e-01 4.600e+03 5.162e+02 7.872e-03 4.987e-02 1.139e-01 1.414e-01 4.165e-02 5.233e-02 4.557e-01 # p p > zp > mu+ mu-
2.100e-01  9.660e-01 4.600e+03 5.691e+02 9.679e-03 4.987e-02 1.139e-01 1.414e-01 4.165e-02 5.233e-02 4.557e-01 # p p > zp > mu+ mu-
2.200e-01  1.012e+00 4.600e+03 6.246e+02 1.230e-02 4.987e-02 1.139e-01 1.414e-01 4.165e-02 5.233e-02 4.557e-01 # p p > zp > mu+ mu-
2.300e-01  1.058e+00 4.600e+03 6.827e+02 1.488e-02 4.987e-02 1.139e-01 1.414e-01 4.165e-02 5.233e-02 4.557e-01 # p p > zp > mu+ mu-
2.400e-01  1.104e+00 4.600e+03 7.434e+02 1.484e-02 4.987e-02 1.139e-01 1.414e-01 4.165e-02 5.233e-02 4.557e-01 # p p > zp > mu+ mu-
2.500e-01  1.150e+00 4.600e+03 8.066e+02 1.795e-02 4.987e-02 1.139e-01 1.414e-01 4.165e-02 5.233e-02 4.557e-01 # p p > zp > mu+ mu-
2.600e-01  1.196e+00 4.600e+03 8.724e+02 2.141e-02 4.987e-02 1.139e-01 1.414e-01 4.165e-02 5.233e-02 4.557e-01 # p p > zp > mu+ mu-
2.700e-01  1.242e+00 4.600e+03 9.408e+02 2.537e-02 4.987e-02 1.139e-01 1.414e-01 4.165e-02 5.233e-02 4.557e-01 # p p > zp > mu+ mu-
2.800e-01  1.288e+00 4.600e+03 1.012e+03 2.920e-02 4.987e-02 1.139e-01 1.414e-01 4.165e-02 5.233e-02 4.557e-01 # p p > zp > mu+ mu-
2.900e-01  1.334e+00 4.600e+03 1.085e+03 3.273e-02 4.987e-02 1.139e-01 1.414e-01 4.165e-02 5.233e-02 4.557e-01 # p p > zp > mu+ mu-
3.000e-01  1.380e+00 4.600e+03 1.161e+03 3.649e-02 4.987e-02 1.139e-01 1.414e-01 4.165e-02 5.233e-02 4.557e-01 # p p > zp > mu+ mu-
3.100e-01  1.426e+00 4.600e+03 1.240e+03 4.307e-02 4.987e-02 1.139e-01 1.414e-01 4.165e-02 5.233e-02 4.557e-01 # p p > zp > mu+ mu-
3.200e-01  1.472e+00 4.600e+03 1.322e+03 4.758e-02 4.987e-02 1.139e-01 1.414e-01 4.165e-02 5.233e-02 4.557e-01 # p p > zp > mu+ mu-
3.300e-01  1.518e+00 4.600e+03 1.405e+03 5.191e-02 4.987e-02 1.139e-01 1.414e-01 4.165e-02 5.233e-02 4.557e-01 # p p > zp > mu+ mu-
3.400e-01  1.564e+00 4.600e+03 1.492e+03 5.767e-02 4.987e-02 1.139e-01 1.414e-01 4.165e-02 5.233e-02 4.557e-01 # p p > zp > mu+ mu-
2.000e-01  9.400e-01 4.700e+03 5.506e+02 8.449e-03 4.994e-02 1.139e-01 1.414e-01 4.165e-02 5.323e-02 4.557e-01 # p p > zp > mu+ mu-
2.100e-01  9.870e-01 4.700e+03 6.071e+02 1.017e-02 4.994e-02 1.139e-01 1.414e-01 4.165e-02 5.323e-02 4.557e-01 # p p > zp > mu+ mu-
2.200e-01  1.034e+00 4.700e+03 6.663e+02 1.219e-02 4.994e-02 1.139e-01 1.414e-01 4.165e-02 5.323e-02 4.557e-01 # p p > zp > mu+ mu-
2.300e-01  1.081e+00 4.700e+03 7.282e+02 1.430e-02 4.994e-02 1.139e-01 1.414e-01 4.165e-02 5.323e-02 4.557e-01 # p p > zp > mu+ mu-
2.400e-01  1.128e+00 4.700e+03 7.929e+02 1.581e-02 4.994e-02 1.139e-01 1.414e-01 4.165e-02 5.323e-02 4.557e-01 # p p > zp > mu+ mu-
2.500e-01  1.175e+00 4.700e+03 8.604e+02 1.915e-02 4.994e-02 1.139e-01 1.414e-01 4.165e-02 5.323e-02 4.557e-01 # p p > zp > mu+ mu-
2.600e-01  1.222e+00 4.700e+03 9.306e+02 2.182e-02 4.994e-02 1.139e-01 1.414e-01 4.165e-02 5.323e-02 4.557e-01 # p p > zp > mu+ mu-
2.700e-01  1.269e+00 4.700e+03 1.004e+03 2.582e-02 4.994e-02 1.139e-01 1.414e-01 4.165e-02 5.323e-02 4.557e-01 # p p > zp > mu+ mu-
2.800e-01  1.316e+00 4.700e+03 1.079e+03 2.744e-02 4.994e-02 1.139e-01 1.414e-01 4.165e-02 5.323e-02 4.557e-01 # p p > zp > mu+ mu-
2.900e-01  1.363e+00 4.700e+03 1.158e+03 3.191e-02 4.994e-02 1.139e-01 1.414e-01 4.165e-02 5.323e-02 4.557e-01 # p p > zp > mu+ mu-
3.000e-01  1.410e+00 4.700e+03 1.239e+03 3.527e-02 4.994e-02 1.139e-01 1.414e-01 4.165e-02 5.323e-02 4.557e-01 # p p > zp > mu+ mu-
3.100e-01  1.457e+00 4.700e+03 1.323e+03 4.197e-02 4.994e-02 1.139e-01 1.414e-01 4.165e-02 5.323e-02 4.557e-01 # p p > zp > mu+ mu-
3.200e-01  1.504e+00 4.700e+03 1.410e+03 4.654e-02 4.994e-02 1.139e-01 1.414e-01 4.165e-02 5.323e-02 4.557e-01 # p p > zp > mu+ mu-
3.300e-01  1.551e+00 4.700e+03 1.499e+03 5.145e-02 4.994e-02 1.139e-01 1.414e-01 4.165e-02 5.323e-02 4.557e-01 # p p > zp > mu+ mu-
3.400e-01  1.598e+00 4.700e+03 1.591e+03 5.757e-02 4.994e-02 1.139e-01 1.414e-01 4.165e-02 5.323e-02 4.557e-01 # p p > zp > mu+ mu-
2.000e-01  9.600e-01 4.800e+03 5.865e+02 8.466e-03 5.012e-02 1.139e-01 1.414e-01 4.165e-02 5.451e-02 4.557e-01 # p p > zp > mu+ mu-
2.100e-01  1.008e+00 4.800e+03 6.467e+02 9.876e-03 5.012e-02 1.139e-01 1.414e-01 4.165e-02 5.451e-02 4.557e-01 # p p > zp > mu+ mu-
2.200e-01  1.056e+00 4.800e+03 7.097e+02 1.177e-02 5.012e-02 1.139e-01 1.414e-01 4.165e-02 5.451e-02 4.557e-01 # p p > zp > mu+ mu-
2.300e-01  1.104e+00 4.800e+03 7.757e+02 1.400e-02 5.012e-02 1.139e-01 1.414e-01 4.165e-02 5.451e-02 4.557e-01 # p p > zp > mu+ mu-
2.400e-01  1.152e+00 4.800e+03 8.446e+02 1.586e-02 5.012e-02 1.139e-01 1.414e-01 4.165e-02 5.451e-02 4.557e-01 # p p > zp > mu+ mu-
2.500e-01  1.200e+00 4.800e+03 9.165e+02 1.883e-02 5.012e-02 1.139e-01 1.414e-01 4.165e-02 5.451e-02 4.557e-01 # p p > zp > mu+ mu-
2.600e-01  1.248e+00 4.800e+03 9.913e+02 2.228e-02 5.012e-02 1.139e-01 1.414e-01 4.165e-02 5.451e-02 4.557e-01 # p p > zp > mu+ mu-
2.700e-01  1.296e+00 4.800e+03 1.069e+03 2.590e-02 5.012e-02 1.139e-01 1.414e-01 4.165e-02 5.451e-02 4.557e-01 # p p > zp > mu+ mu-
2.800e-01  1.344e+00 4.800e+03 1.150e+03 2.911e-02 5.012e-02 1.139e-01 1.414e-01 4.165e-02 5.451e-02 4.557e-01 # p p > zp > mu+ mu-
2.900e-01  1.392e+00 4.800e+03 1.233e+03 3.234e-02 5.012e-02 1.139e-01 1.414e-01 4.165e-02 5.451e-02 4.557e-01 # p p > zp > mu+ mu-
3.000e-01  1.440e+00 4.800e+03 1.320e+03 3.404e-02 5.012e-02 1.139e-01 1.414e-01 4.165e-02 5.451e-02 4.557e-01 # p p > zp > mu+ mu-
3.100e-01  1.488e+00 4.800e+03 1.409e+03 4.061e-02 5.012e-02 1.139e-01 1.414e-01 4.165e-02 5.451e-02 4.557e-01 # p p > zp > mu+ mu-
3.200e-01  1.536e+00 4.800e+03 1.502e+03 4.400e-02 5.012e-02 1.139e-01 1.414e-01 4.165e-02 5.451e-02 4.557e-01 # p p > zp > mu+ mu-
3.300e-01  1.584e+00 4.800e+03 1.597e+03 5.692e-02 5.012e-02 1.139e-01 1.414e-01 4.165e-02 5.451e-02 4.557e-01 # p p > zp > mu+ mu-
3.400e-01  1.632e+00 4.800e+03 1.695e+03 6.149e-02 5.012e-02 1.139e-01 1.414e-01 4.165e-02 5.451e-02 4.557e-01 # p p > zp > mu+ mu-
2.000e-01  9.800e-01 4.900e+03 6.240e+02 8.148e-03 5.102e-02 1.139e-01 1.414e-01 4.165e-02 5.368e-02 4.557e-01 # p p > zp > mu+ mu-
2.100e-01  1.029e+00 4.900e+03 6.879e+02 9.423e-03 5.102e-02 1.139e-01 1.414e-01 4.165e-02 5.368e-02 4.557e-01 # p p > zp > mu+ mu-
2.200e-01  1.078e+00 4.900e+03 7.550e+02 1.129e-02 5.102e-02 1.139e-01 1.414e-01 4.165e-02 5.368e-02 4.557e-01 # p p > zp > mu+ mu-
2.300e-01  1.127e+00 4.900e+03 8.252e+02 1.348e-02 5.102e-02 1.139e-01 1.414e-01 4.165e-02 5.368e-02 4.557e-01 # p p > zp > mu+ mu-
2.400e-01  1.176e+00 4.900e+03 8.985e+02 1.566e-02 5.102e-02 1.139e-01 1.414e-01 4.165e-02 5.368e-02 4.557e-01 # p p > zp > mu+ mu-
2.500e-01  1.225e+00 4.900e+03 9.750e+02 1.880e-02 5.102e-02 1.139e-01 1.414e-01 4.165e-02 5.368e-02 4.557e-01 # p p > zp > mu+ mu-
2.600e-01  1.274e+00 4.900e+03 1.055e+03 2.208e-02 5.102e-02 1.139e-01 1.414e-01 4.165e-02 5.368e-02 4.557e-01 # p p > zp > mu+ mu-
2.700e-01  1.323e+00 4.900e+03 1.137e+03 2.286e-02 5.102e-02 1.139e-01 1.414e-01 4.165e-02 5.368e-02 4.557e-01 # p p > zp > mu+ mu-
2.800e-01  1.372e+00 4.900e+03 1.223e+03 2.524e-02 5.102e-02 1.139e-01 1.414e-01 4.165e-02 5.368e-02 4.557e-01 # p p > zp > mu+ mu-
2.900e-01  1.421e+00 4.900e+03 1.312e+03 3.054e-02 5.102e-02 1.139e-01 1.414e-01 4.165e-02 5.368e-02 4.557e-01 # p p > zp > mu+ mu-
3.000e-01  1.470e+00 4.900e+03 1.404e+03 4.006e-02 5.102e-02 1.139e-01 1.414e-01 4.165e-02 5.368e-02 4.557e-01 # p p > zp > mu+ mu-
3.100e-01  1.519e+00 4.900e+03 1.499e+03 4.476e-02 5.102e-02 1.139e-01 1.414e-01 4.165e-02 5.368e-02 4.557e-01 # p p > zp > mu+ mu-
3.200e-01  1.568e+00 4.900e+03 1.597e+03 5.051e-02 5.102e-02 1.139e-01 1.414e-01 4.165e-02 5.368e-02 4.557e-01 # p p > zp > mu+ mu-
3.300e-01  1.617e+00 4.900e+03 1.699e+03 5.765e-02 5.102e-02 1.139e-01 1.414e-01 4.165e-02 5.368e-02 4.557e-01 # p p > zp > mu+ mu-
3.400e-01  1.666e+00 4.900e+03 1.803e+03 6.135e-02 5.102e-02 1.139e-01 1.414e-01 4.165e-02 5.368e-02 4.557e-01 # p p > zp > mu+ mu-
2.000e-01  1.000e+00 5.000e+03 6.630e+02 7.877e-03 5.174e-02 1.139e-01 1.414e-01 4.165e-02 5.418e-02 4.557e-01 # p p > zp > mu+ mu-
2.100e-01  1.050e+00 5.000e+03 7.309e+02 9.858e-03 5.174e-02 1.139e-01 1.414e-01 4.165e-02 5.418e-02 4.557e-01 # p p > zp > mu+ mu-
2.200e-01  1.100e+00 5.000e+03 8.022e+02 1.168e-02 5.174e-02 1.139e-01 1.414e-01 4.165e-02 5.418e-02 4.557e-01 # p p > zp > mu+ mu-
2.300e-01  1.150e+00 5.000e+03 8.768e+02 1.371e-02 5.174e-02 1.139e-01 1.414e-01 4.165e-02 5.418e-02 4.557e-01 # p p > zp > mu+ mu-
2.400e-01  1.200e+00 5.000e+03 9.547e+02 1.638e-02 5.174e-02 1.139e-01 1.414e-01 4.165e-02 5.418e-02 4.557e-01 # p p > zp > mu+ mu-
2.500e-01  1.250e+00 5.000e+03 1.036e+03 1.829e-02 5.174e-02 1.139e-01 1.414e-01 4.165e-02 5.418e-02 4.557e-01 # p p > zp > mu+ mu-
2.600e-01  1.300e+00 5.000e+03 1.120e+03 2.180e-02 5.174e-02 1.139e-01 1.414e-01 4.165e-02 5.418e-02 4.557e-01 # p p > zp > mu+ mu-
2.700e-01  1.350e+00 5.000e+03 1.208e+03 2.089e-02 5.174e-02 1.139e-01 1.414e-01 4.165e-02 5.418e-02 4.557e-01 # p p > zp > mu+ mu-
2.800e-01  1.400e+00 5.000e+03 1.299e+03 2.475e-02 5.174e-02 1.139e-01 1.414e-01 4.165e-02 5.418e-02 4.557e-01 # p p > zp > mu+ mu-
2.900e-01  1.450e+00 5.000e+03 1.394e+03 3.049e-02 5.174e-02 1.139e-01 1.414e-01 4.165e-02 5.418e-02 4.557e-01 # p p > zp > mu+ mu-
3.000e-01  1.500e+00 5.000e+03 1.492e+03 3.584e-02 5.174e-02 1.139e-01 1.414e-01 4.165e-02 5.418e-02 4.557e-01 # p p > zp > mu+ mu-
3.100e-01  1.550e+00 5.000e+03 1.593e+03 4.147e-02 5.174e-02 1.139e-01 1.414e-01 4.165e-02 5.418e-02 4.557e-01 # p p > zp > mu+ mu-
3.200e-01  1.600e+00 5.000e+03 1.697e+03 4.685e-02 5.174e-02 1.139e-01 1.414e-01 4.165e-02 5.418e-02 4.557e-01 # p p > zp > mu+ mu-
3.300e-01  1.650e+00 5.000e+03 1.805e+03 5.454e-02 5.174e-02 1.139e-01 1.414e-01 4.165e-02 5.418e-02 4.557e-01 # p p > zp > mu+ mu-
3.400e-01  1.700e+00 5.000e+03 1.916e+03 6.066e-02 5.174e-02 1.139e-01 1.414e-01 4.165e-02 5.418e-02 4.557e-01 # p p > zp > mu+ mu-
2.000e-01  1.020e+00 5.100e+03 7.036e+02 7.976e-03 5.309e-02 1.139e-01 1.414e-01 4.165e-02 5.707e-02 4.557e-01 # p p > zp > mu+ mu-
2.100e-01  1.071e+00 5.100e+03 7.757e+02 9.684e-03 5.309e-02 1.139e-01 1.414e-01 4.165e-02 5.707e-02 4.557e-01 # p p > zp > mu+ mu-
2.200e-01  1.122e+00 5.100e+03 8.513e+02 1.142e-02 5.309e-02 1.139e-01 1.414e-01 4.165e-02 5.707e-02 4.557e-01 # p p > zp > mu+ mu-
2.300e-01  1.173e+00 5.100e+03 9.305e+02 1.322e-02 5.309e-02 1.139e-01 1.414e-01 4.165e-02 5.707e-02 4.557e-01 # p p > zp > mu+ mu-
2.400e-01  1.224e+00 5.100e+03 1.013e+03 1.551e-02 5.309e-02 1.139e-01 1.414e-01 4.165e-02 5.707e-02 4.557e-01 # p p > zp > mu+ mu-
2.500e-01  1.275e+00 5.100e+03 1.099e+03 1.770e-02 5.309e-02 1.139e-01 1.414e-01 4.165e-02 5.707e-02 4.557e-01 # p p > zp > mu+ mu-
2.600e-01  1.326e+00 5.100e+03 1.189e+03 2.000e-02 5.309e-02 1.139e-01 1.414e-01 4.165e-02 5.707e-02 4.557e-01 # p p > zp > mu+ mu-
2.700e-01  1.377e+00 5.100e+03 1.282e+03 2.471e-02 5.309e-02 1.139e-01 1.414e-01 4.165e-02 5.707e-02 4.557e-01 # p p > zp > mu+ mu-
2.800e-01  1.428e+00 5.100e+03 1.379e+03 2.812e-02 5.309e-02 1.139e-01 1.414e-01 4.165e-02 5.707e-02 4.557e-01 # p p > zp > mu+ mu-
2.900e-01  1.479e+00 5.100e+03 1.479e+03 3.240e-02 5.309e-02 1.139e-01 1.414e-01 4.165e-02 5.707e-02 4.557e-01 # p p > zp > mu+ mu-
3.000e-01  1.530e+00 5.100e+03 1.583e+03 3.576e-02 5.309e-02 1.139e-01 1.414e-01 4.165e-02 5.707e-02 4.557e-01 # p p > zp > mu+ mu-
3.100e-01  1.581e+00 5.100e+03 1.690e+03 4.121e-02 5.309e-02 1.139e-01 1.414e-01 4.165e-02 5.707e-02 4.557e-01 # p p > zp > mu+ mu-
3.200e-01  1.632e+00 5.100e+03 1.801e+03 4.702e-02 5.309e-02 1.139e-01 1.414e-01 4.165e-02 5.707e-02 4.557e-01 # p p > zp > mu+ mu-
3.300e-01  1.683e+00 5.100e+03 1.915e+03 4.993e-02 5.309e-02 1.139e-01 1.414e-01 4.165e-02 5.707e-02 4.557e-01 # p p > zp > mu+ mu-
3.400e-01  1.734e+00 5.100e+03 2.033e+03 5.558e-02 5.309e-02 1.139e-01 1.414e-01 4.165e-02 5.707e-02 4.557e-01 # p p > zp > mu+ mu-
2.000e-01  1.040e+00 5.200e+03 7.458e+02 8.162e-03 4.895e-02 1.139e-01 1.415e-01 4.165e-02 5.673e-02 4.557e-01 # p p > zp > mu+ mu-
2.100e-01  1.092e+00 5.200e+03 8.222e+02 9.836e-03 4.895e-02 1.139e-01 1.415e-01 4.165e-02 5.673e-02 4.557e-01 # p p > zp > mu+ mu-
2.200e-01  1.144e+00 5.200e+03 9.024e+02 1.164e-02 4.895e-02 1.139e-01 1.415e-01 4.165e-02 5.673e-02 4.557e-01 # p p > zp > mu+ mu-
2.300e-01  1.196e+00 5.200e+03 9.863e+02 1.386e-02 4.895e-02 1.139e-01 1.415e-01 4.165e-02 5.673e-02 4.557e-01 # p p > zp > mu+ mu-
2.400e-01  1.248e+00 5.200e+03 1.074e+03 1.378e-02 4.895e-02 1.139e-01 1.415e-01 4.165e-02 5.673e-02 4.557e-01 # p p > zp > mu+ mu-
2.500e-01  1.300e+00 5.200e+03 1.165e+03 1.610e-02 4.895e-02 1.139e-01 1.415e-01 4.165e-02 5.673e-02 4.557e-01 # p p > zp > mu+ mu-
2.600e-01  1.352e+00 5.200e+03 1.260e+03 2.046e-02 4.895e-02 1.139e-01 1.415e-01 4.165e-02 5.673e-02 4.557e-01 # p p > zp > mu+ mu-
2.700e-01  1.404e+00 5.200e+03 1.359e+03 2.312e-02 4.895e-02 1.139e-01 1.415e-01 4.165e-02 5.673e-02 4.557e-01 # p p > zp > mu+ mu-
2.800e-01  1.456e+00 5.200e+03 1.462e+03 2.776e-02 4.895e-02 1.139e-01 1.415e-01 4.165e-02 5.673e-02 4.557e-01 # p p > zp > mu+ mu-
2.900e-01  1.508e+00 5.200e+03 1.568e+03 3.268e-02 4.895e-02 1.139e-01 1.415e-01 4.165e-02 5.673e-02 4.557e-01 # p p > zp > mu+ mu-
3.000e-01  1.560e+00 5.200e+03 1.678e+03 3.592e-02 4.895e-02 1.139e-01 1.415e-01 4.165e-02 5.673e-02 4.557e-01 # p p > zp > mu+ mu-
3.100e-01  1.612e+00 5.200e+03 1.792e+03 4.053e-02 4.895e-02 1.139e-01 1.415e-01 4.165e-02 5.673e-02 4.557e-01 # p p > zp > mu+ mu-
3.200e-01  1.664e+00 5.200e+03 1.909e+03 4.583e-02 4.895e-02 1.139e-01 1.415e-01 4.165e-02 5.673e-02 4.557e-01 # p p > zp > mu+ mu-
3.300e-01  1.716e+00 5.200e+03 2.030e+03 5.417e-02 4.895e-02 1.139e-01 1.415e-01 4.165e-02 5.673e-02 4.557e-01 # p p > zp > mu+ mu-
3.400e-01  1.768e+00 5.200e+03 2.155e+03 5.726e-02 4.895e-02 1.139e-01 1.415e-01 4.165e-02 5.673e-02 4.557e-01 # p p > zp > mu+ mu-
2.000e-01  1.060e+00 5.300e+03 7.896e+02 7.735e-03 5.287e-02 1.139e-01 1.415e-01 4.165e-02 5.839e-02 4.557e-01 # p p > zp > mu+ mu-
2.100e-01  1.113e+00 5.300e+03 8.706e+02 9.491e-03 5.287e-02 1.139e-01 1.415e-01 4.165e-02 5.839e-02 4.557e-01 # p p > zp > mu+ mu-
2.200e-01  1.166e+00 5.300e+03 9.555e+02 1.138e-02 5.287e-02 1.139e-01 1.415e-01 4.165e-02 5.839e-02 4.557e-01 # p p > zp > mu+ mu-
2.300e-01  1.219e+00 5.300e+03 1.044e+03 1.350e-02 5.287e-02 1.139e-01 1.415e-01 4.165e-02 5.839e-02 4.557e-01 # p p > zp > mu+ mu-
2.400e-01  1.272e+00 5.300e+03 1.137e+03 1.524e-02 5.287e-02 1.139e-01 1.415e-01 4.165e-02 5.839e-02 4.557e-01 # p p > zp > mu+ mu-
2.500e-01  1.325e+00 5.300e+03 1.234e+03 1.615e-02 5.287e-02 1.139e-01 1.415e-01 4.165e-02 5.839e-02 4.557e-01 # p p > zp > mu+ mu-
2.600e-01  1.378e+00 5.300e+03 1.334e+03 1.943e-02 5.287e-02 1.139e-01 1.415e-01 4.165e-02 5.839e-02 4.557e-01 # p p > zp > mu+ mu-
2.700e-01  1.431e+00 5.300e+03 1.439e+03 2.312e-02 5.287e-02 1.139e-01 1.415e-01 4.165e-02 5.839e-02 4.557e-01 # p p > zp > mu+ mu-
2.800e-01  1.484e+00 5.300e+03 1.548e+03 2.690e-02 5.287e-02 1.139e-01 1.415e-01 4.165e-02 5.839e-02 4.557e-01 # p p > zp > mu+ mu-
2.900e-01  1.537e+00 5.300e+03 1.660e+03 3.011e-02 5.287e-02 1.139e-01 1.415e-01 4.165e-02 5.839e-02 4.557e-01 # p p > zp > mu+ mu-
3.000e-01  1.590e+00 5.300e+03 1.777e+03 3.527e-02 5.287e-02 1.139e-01 1.415e-01 4.165e-02 5.839e-02 4.557e-01 # p p > zp > mu+ mu-
3.100e-01  1.643e+00 5.300e+03 1.897e+03 3.840e-02 5.287e-02 1.139e-01 1.415e-01 4.165e-02 5.839e-02 4.557e-01 # p p > zp > mu+ mu-
3.200e-01  1.696e+00 5.300e+03 2.021e+03 4.376e-02 5.287e-02 1.139e-01 1.415e-01 4.165e-02 5.839e-02 4.557e-01 # p p > zp > mu+ mu-
3.300e-01  1.749e+00 5.300e+03 2.150e+03 5.264e-02 5.287e-02 1.139e-01 1.415e-01 4.165e-02 5.839e-02 4.557e-01 # p p > zp > mu+ mu-
3.400e-01  1.802e+00 5.300e+03 2.282e+03 5.625e-02 5.287e-02 1.139e-01 1.415e-01 4.165e-02 5.839e-02 4.557e-01 # p p > zp > mu+ mu-
2.000e-01  1.080e+00 5.400e+03 8.352e+02 8.045e-03 5.306e-02 1.139e-01 1.415e-01 4.165e-02 5.849e-02 4.557e-01 # p p > zp > mu+ mu-
2.100e-01  1.134e+00 5.400e+03 9.208e+02 9.286e-03 5.306e-02 1.139e-01 1.415e-01 4.165e-02 5.849e-02 4.557e-01 # p p > zp > mu+ mu-
2.200e-01  1.188e+00 5.400e+03 1.011e+03 1.128e-02 5.306e-02 1.139e-01 1.415e-01 4.165e-02 5.849e-02 4.557e-01 # p p > zp > mu+ mu-
2.300e-01  1.242e+00 5.400e+03 1.105e+03 1.309e-02 5.306e-02 1.139e-01 1.415e-01 4.165e-02 5.849e-02 4.557e-01 # p p > zp > mu+ mu-
2.400e-01  1.296e+00 5.400e+03 1.203e+03 1.490e-02 5.306e-02 1.139e-01 1.415e-01 4.165e-02 5.849e-02 4.557e-01 # p p > zp > mu+ mu-
2.500e-01  1.350e+00 5.400e+03 1.305e+03 1.628e-02 5.306e-02 1.139e-01 1.415e-01 4.165e-02 5.849e-02 4.557e-01 # p p > zp > mu+ mu-
2.600e-01  1.404e+00 5.400e+03 1.411e+03 1.920e-02 5.306e-02 1.139e-01 1.415e-01 4.165e-02 5.849e-02 4.557e-01 # p p > zp > mu+ mu-
2.700e-01  1.458e+00 5.400e+03 1.522e+03 2.268e-02 5.306e-02 1.139e-01 1.415e-01 4.165e-02 5.849e-02 4.557e-01 # p p > zp > mu+ mu-
2.800e-01  1.512e+00 5.400e+03 1.637e+03 2.663e-02 5.306e-02 1.139e-01 1.415e-01 4.165e-02 5.849e-02 4.557e-01 # p p > zp > mu+ mu-
2.900e-01  1.566e+00 5.400e+03 1.756e+03 2.975e-02 5.306e-02 1.139e-01 1.415e-01 4.165e-02 5.849e-02 4.557e-01 # p p > zp > mu+ mu-
3.000e-01  1.620e+00 5.400e+03 1.879e+03 3.472e-02 5.306e-02 1.139e-01 1.415e-01 4.165e-02 5.849e-02 4.557e-01 # p p > zp > mu+ mu-
3.100e-01  1.674e+00 5.400e+03 2.007e+03 3.796e-02 5.306e-02 1.139e-01 1.415e-01 4.165e-02 5.849e-02 4.557e-01 # p p > zp > mu+ mu-
3.200e-01  1.728e+00 5.400e+03 2.138e+03 4.182e-02 5.306e-02 1.139e-01 1.415e-01 4.165e-02 5.849e-02 4.557e-01 # p p > zp > mu+ mu-
3.300e-01  1.782e+00 5.400e+03 2.274e+03 4.766e-02 5.306e-02 1.139e-01 1.415e-01 4.165e-02 5.849e-02 4.557e-01 # p p > zp > mu+ mu-
3.400e-01  1.836e+00 5.400e+03 2.414e+03 5.467e-02 5.306e-02 1.139e-01 1.415e-01 4.165e-02 5.849e-02 4.557e-01 # p p > zp > mu+ mu-
2.000e-01  1.100e+00 5.500e+03 8.825e+02 7.896e-03 5.415e-02 1.139e-01 1.415e-01 4.165e-02 5.903e-02 4.557e-01 # p p > zp > mu+ mu-
2.100e-01  1.155e+00 5.500e+03 9.729e+02 8.349e-03 5.415e-02 1.139e-01 1.415e-01 4.165e-02 5.903e-02 4.557e-01 # p p > zp > mu+ mu-
2.200e-01  1.210e+00 5.500e+03 1.068e+03 1.136e-02 5.415e-02 1.139e-01 1.415e-01 4.165e-02 5.903e-02 4.557e-01 # p p > zp > mu+ mu-
2.300e-01  1.265e+00 5.500e+03 1.167e+03 1.224e-02 5.415e-02 1.139e-01 1.415e-01 4.165e-02 5.903e-02 4.557e-01 # p p > zp > mu+ mu-
2.400e-01  1.320e+00 5.500e+03 1.271e+03 1.530e-02 5.415e-02 1.139e-01 1.415e-01 4.165e-02 5.903e-02 4.557e-01 # p p > zp > mu+ mu-
2.500e-01  1.375e+00 5.500e+03 1.379e+03 1.674e-02 5.415e-02 1.139e-01 1.415e-01 4.165e-02 5.903e-02 4.557e-01 # p p > zp > mu+ mu-
2.600e-01  1.430e+00 5.500e+03 1.491e+03 2.058e-02 5.415e-02 1.139e-01 1.415e-01 4.165e-02 5.903e-02 4.557e-01 # p p > zp > mu+ mu-
2.700e-01  1.485e+00 5.500e+03 1.608e+03 2.303e-02 5.415e-02 1.139e-01 1.415e-01 4.165e-02 5.903e-02 4.557e-01 # p p > zp > mu+ mu-
2.800e-01  1.540e+00 5.500e+03 1.730e+03 2.823e-02 5.415e-02 1.139e-01 1.415e-01 4.165e-02 5.903e-02 4.557e-01 # p p > zp > mu+ mu-
2.900e-01  1.595e+00 5.500e+03 1.855e+03 2.983e-02 5.415e-02 1.139e-01 1.415e-01 4.165e-02 5.903e-02 4.557e-01 # p p > zp > mu+ mu-
3.000e-01  1.650e+00 5.500e+03 1.986e+03 3.489e-02 5.415e-02 1.139e-01 1.415e-01 4.165e-02 5.903e-02 4.557e-01 # p p > zp > mu+ mu-
3.100e-01  1.705e+00 5.500e+03 2.120e+03 3.760e-02 5.415e-02 1.139e-01 1.415e-01 4.165e-02 5.903e-02 4.557e-01 # p p > zp > mu+ mu-
3.200e-01  1.760e+00 5.500e+03 2.259e+03 4.206e-02 5.415e-02 1.139e-01 1.415e-01 4.165e-02 5.903e-02 4.557e-01 # p p > zp > mu+ mu-
3.300e-01  1.815e+00 5.500e+03 2.402e+03 4.773e-02 5.415e-02 1.139e-01 1.415e-01 4.165e-02 5.903e-02 4.557e-01 # p p > zp > mu+ mu-
3.400e-01  1.870e+00 5.500e+03 2.550e+03 5.068e-02 5.415e-02 1.139e-01 1.415e-01 4.165e-02 5.903e-02 4.557e-01 # p p > zp > mu+ mu-
2.000e-01  1.120e+00 5.600e+03 9.315e+02 8.040e-03 5.423e-02 1.139e-01 1.415e-01 4.165e-02 6.000e-02 4.557e-01 # p p > zp > mu+ mu-
2.100e-01  1.176e+00 5.600e+03 1.027e+03 9.116e-03 5.423e-02 1.139e-01 1.415e-01 4.165e-02 6.000e-02 4.557e-01 # p p > zp > mu+ mu-
2.200e-01  1.232e+00 5.600e+03 1.127e+03 1.123e-02 5.423e-02 1.139e-01 1.415e-01 4.165e-02 6.000e-02 4.557e-01 # p p > zp > mu+ mu-
2.300e-01  1.288e+00 5.600e+03 1.232e+03 1.213e-02 5.423e-02 1.139e-01 1.415e-01 4.165e-02 6.000e-02 4.557e-01 # p p > zp > mu+ mu-
2.400e-01  1.344e+00 5.600e+03 1.341e+03 1.475e-02 5.423e-02 1.139e-01 1.415e-01 4.165e-02 6.000e-02 4.557e-01 # p p > zp > mu+ mu-
2.500e-01  1.400e+00 5.600e+03 1.455e+03 1.577e-02 5.423e-02 1.139e-01 1.415e-01 4.165e-02 6.000e-02 4.557e-01 # p p > zp > mu+ mu-
2.600e-01  1.456e+00 5.600e+03 1.574e+03 2.034e-02 5.423e-02 1.139e-01 1.415e-01 4.165e-02 6.000e-02 4.557e-01 # p p > zp > mu+ mu-
2.700e-01  1.512e+00 5.600e+03 1.698e+03 2.406e-02 5.423e-02 1.139e-01 1.415e-01 4.165e-02 6.000e-02 4.557e-01 # p p > zp > mu+ mu-
2.800e-01  1.568e+00 5.600e+03 1.826e+03 2.845e-02 5.423e-02 1.139e-01 1.415e-01 4.165e-02 6.000e-02 4.557e-01 # p p > zp > mu+ mu-
2.900e-01  1.624e+00 5.600e+03 1.958e+03 2.971e-02 5.423e-02 1.139e-01 1.415e-01 4.165e-02 6.000e-02 4.557e-01 # p p > zp > mu+ mu-
3.000e-01  1.680e+00 5.600e+03 2.096e+03 3.457e-02 5.423e-02 1.139e-01 1.415e-01 4.165e-02 6.000e-02 4.557e-01 # p p > zp > mu+ mu-
3.100e-01  1.736e+00 5.600e+03 2.238e+03 3.731e-02 5.423e-02 1.139e-01 1.415e-01 4.165e-02 6.000e-02 4.557e-01 # p p > zp > mu+ mu-
3.200e-01  1.792e+00 5.600e+03 2.385e+03 4.273e-02 5.423e-02 1.139e-01 1.415e-01 4.165e-02 6.000e-02 4.557e-01 # p p > zp > mu+ mu-
3.300e-01  1.848e+00 5.600e+03 2.536e+03 4.747e-02 5.423e-02 1.139e-01 1.415e-01 4.165e-02 6.000e-02 4.557e-01 # p p > zp > mu+ mu-
3.400e-01  1.904e+00 5.600e+03 2.692e+03 5.070e-02 5.423e-02 1.139e-01 1.415e-01 4.165e-02 6.000e-02 4.557e-01 # p p > zp > mu+ mu-
2.000e-01  1.140e+00 5.700e+03 9.823e+02 7.380e-03 5.752e-02 1.139e-01 1.415e-01 4.165e-02 6.124e-02 4.556e-01 # p p > zp > mu+ mu-
2.100e-01  1.197e+00 5.700e+03 1.083e+03 9.623e-03 5.752e-02 1.139e-01 1.415e-01 4.165e-02 6.124e-02 4.556e-01 # p p > zp > mu+ mu-
2.200e-01  1.254e+00 5.700e+03 1.189e+03 1.122e-02 5.752e-02 1.139e-01 1.415e-01 4.165e-02 6.124e-02 4.556e-01 # p p > zp > mu+ mu-
2.300e-01  1.311e+00 5.700e+03 1.299e+03 1.169e-02 5.752e-02 1.139e-01 1.415e-01 4.165e-02 6.124e-02 4.556e-01 # p p > zp > mu+ mu-
2.400e-01  1.368e+00 5.700e+03 1.414e+03 1.449e-02 5.752e-02 1.139e-01 1.415e-01 4.165e-02 6.124e-02 4.556e-01 # p p > zp > mu+ mu-
2.500e-01  1.425e+00 5.700e+03 1.535e+03 1.744e-02 5.752e-02 1.139e-01 1.415e-01 4.165e-02 6.124e-02 4.556e-01 # p p > zp > mu+ mu-
2.600e-01  1.482e+00 5.700e+03 1.660e+03 1.886e-02 5.752e-02 1.139e-01 1.415e-01 4.165e-02 6.124e-02 4.556e-01 # p p > zp > mu+ mu-
2.700e-01  1.539e+00 5.700e+03 1.790e+03 2.168e-02 5.752e-02 1.139e-01 1.415e-01 4.165e-02 6.124e-02 4.556e-01 # p p > zp > mu+ mu-
2.800e-01  1.596e+00 5.700e+03 1.925e+03 2.742e-02 5.752e-02 1.139e-01 1.415e-01 4.165e-02 6.124e-02 4.556e-01 # p p > zp > mu+ mu-
2.900e-01  1.653e+00 5.700e+03 2.065e+03 2.983e-02 5.752e-02 1.139e-01 1.415e-01 4.165e-02 6.124e-02 4.556e-01 # p p > zp > mu+ mu-
3.000e-01  1.710e+00 5.700e+03 2.210e+03 3.401e-02 5.752e-02 1.139e-01 1.415e-01 4.165e-02 6.124e-02 4.556e-01 # p p > zp > mu+ mu-
3.100e-01  1.767e+00 5.700e+03 2.360e+03 3.697e-02 5.752e-02 1.139e-01 1.415e-01 4.165e-02 6.124e-02 4.556e-01 # p p > zp > mu+ mu-
3.200e-01  1.824e+00 5.700e+03 2.515e+03 4.181e-02 5.752e-02 1.139e-01 1.415e-01 4.165e-02 6.124e-02 4.556e-01 # p p > zp > mu+ mu-
3.300e-01  1.881e+00 5.700e+03 2.674e+03 4.664e-02 5.752e-02 1.139e-01 1.415e-01 4.165e-02 6.124e-02 4.556e-01 # p p > zp > mu+ mu-
3.400e-01  1.938e+00 5.700e+03 2.839e+03 4.967e-02 5.752e-02 1.139e-01 1.415e-01 4.165e-02 6.124e-02 4.556e-01 # p p > zp > mu+ mu-
2.000e-01  1.160e+00 5.800e+03 1.035e+03 7.799e-03 5.845e-02 1.139e-01 1.415e-01 4.165e-02 6.191e-02 4.556e-01 # p p > zp > mu+ mu-
2.100e-01  1.218e+00 5.800e+03 1.141e+03 9.140e-03 5.845e-02 1.139e-01 1.415e-01 4.165e-02 6.191e-02 4.556e-01 # p p > zp > mu+ mu-
2.200e-01  1.276e+00 5.800e+03 1.252e+03 1.114e-02 5.845e-02 1.139e-01 1.415e-01 4.165e-02 6.191e-02 4.556e-01 # p p > zp > mu+ mu-
2.300e-01  1.334e+00 5.800e+03 1.369e+03 1.167e-02 5.845e-02 1.139e-01 1.415e-01 4.165e-02 6.191e-02 4.556e-01 # p p > zp > mu+ mu-
2.400e-01  1.392e+00 5.800e+03 1.490e+03 1.429e-02 5.845e-02 1.139e-01 1.415e-01 4.165e-02 6.191e-02 4.556e-01 # p p > zp > mu+ mu-
2.500e-01  1.450e+00 5.800e+03 1.617e+03 1.762e-02 5.845e-02 1.139e-01 1.415e-01 4.165e-02 6.191e-02 4.556e-01 # p p > zp > mu+ mu-
2.600e-01  1.508e+00 5.800e+03 1.749e+03 1.867e-02 5.845e-02 1.139e-01 1.415e-01 4.165e-02 6.191e-02 4.556e-01 # p p > zp > mu+ mu-
2.700e-01  1.566e+00 5.800e+03 1.886e+03 2.156e-02 5.845e-02 1.139e-01 1.415e-01 4.165e-02 6.191e-02 4.556e-01 # p p > zp > mu+ mu-
2.800e-01  1.624e+00 5.800e+03 2.028e+03 2.568e-02 5.845e-02 1.139e-01 1.415e-01 4.165e-02 6.191e-02 4.556e-01 # p p > zp > mu+ mu-
2.900e-01  1.682e+00 5.800e+03 2.176e+03 2.844e-02 5.845e-02 1.139e-01 1.415e-01 4.165e-02 6.191e-02 4.556e-01 # p p > zp > mu+ mu-
3.000e-01  1.740e+00 5.800e+03 2.329e+03 3.366e-02 5.845e-02 1.139e-01 1.415e-01 4.165e-02 6.191e-02 4.556e-01 # p p > zp > mu+ mu-
3.100e-01  1.798e+00 5.800e+03 2.486e+03 3.752e-02 5.845e-02 1.139e-01 1.415e-01 4.165e-02 6.191e-02 4.556e-01 # p p > zp > mu+ mu-
3.200e-01  1.856e+00 5.800e+03 2.649e+03 4.048e-02 5.845e-02 1.139e-01 1.415e-01 4.165e-02 6.191e-02 4.556e-01 # p p > zp > mu+ mu-
3.300e-01  1.914e+00 5.800e+03 2.818e+03 4.597e-02 5.845e-02 1.139e-01 1.415e-01 4.165e-02 6.191e-02 4.556e-01 # p p > zp > mu+ mu-
3.400e-01  1.972e+00 5.800e+03 2.991e+03 4.872e-02 5.845e-02 1.139e-01 1.415e-01 4.165e-02 6.191e-02 4.556e-01 # p p > zp > mu+ mu-
2.000e-01  1.180e+00 5.900e+03 1.089e+03 7.585e-03 5.700e-02 1.139e-01 1.415e-01 4.165e-02 6.349e-02 4.556e-01 # p p > zp > mu+ mu-
2.100e-01  1.239e+00 5.900e+03 1.201e+03 9.000e-03 5.700e-02 1.139e-01 1.415e-01 4.165e-02 6.349e-02 4.556e-01 # p p > zp > mu+ mu-
2.200e-01  1.298e+00 5.900e+03 1.318e+03 1.082e-02 5.700e-02 1.139e-01 1.415e-01 4.165e-02 6.349e-02 4.556e-01 # p p > zp > mu+ mu-
2.300e-01  1.357e+00 5.900e+03 1.441e+03 1.284e-02 5.700e-02 1.139e-01 1.415e-01 4.165e-02 6.349e-02 4.556e-01 # p p > zp > mu+ mu-
2.400e-01  1.416e+00 5.900e+03 1.569e+03 1.422e-02 5.700e-02 1.139e-01 1.415e-01 4.165e-02 6.349e-02 4.556e-01 # p p > zp > mu+ mu-
2.500e-01  1.475e+00 5.900e+03 1.702e+03 1.761e-02 5.700e-02 1.139e-01 1.415e-01 4.165e-02 6.349e-02 4.556e-01 # p p > zp > mu+ mu-
2.600e-01  1.534e+00 5.900e+03 1.841e+03 1.851e-02 5.700e-02 1.139e-01 1.415e-01 4.165e-02 6.349e-02 4.556e-01 # p p > zp > mu+ mu-
2.700e-01  1.593e+00 5.900e+03 1.985e+03 2.457e-02 5.700e-02 1.139e-01 1.415e-01 4.165e-02 6.349e-02 4.556e-01 # p p > zp > mu+ mu-
2.800e-01  1.652e+00 5.900e+03 2.135e+03 2.790e-02 5.700e-02 1.139e-01 1.415e-01 4.165e-02 6.349e-02 4.556e-01 # p p > zp > mu+ mu-
2.900e-01  1.711e+00 5.900e+03 2.290e+03 2.785e-02 5.700e-02 1.139e-01 1.415e-01 4.165e-02 6.349e-02 4.556e-01 # p p > zp > mu+ mu-
3.000e-01  1.770e+00 5.900e+03 2.451e+03 3.104e-02 5.700e-02 1.139e-01 1.415e-01 4.165e-02 6.349e-02 4.556e-01 # p p > zp > mu+ mu-
3.100e-01  1.829e+00 5.900e+03 2.617e+03 3.495e-02 5.700e-02 1.139e-01 1.415e-01 4.165e-02 6.349e-02 4.556e-01 # p p > zp > mu+ mu-
3.200e-01  1.888e+00 5.900e+03 2.789e+03 3.895e-02 5.700e-02 1.139e-01 1.415e-01 4.165e-02 6.349e-02 4.556e-01 # p p > zp > mu+ mu-
3.300e-01  1.947e+00 5.900e+03 2.966e+03 4.453e-02 5.700e-02 1.139e-01 1.415e-01 4.165e-02 6.349e-02 4.556e-01 # p p > zp > mu+ mu-
3.400e-01  2.006e+00 5.900e+03 3.148e+03 4.785e-02 5.700e-02 1.139e-01 1.415e-01 4.165e-02 6.349e-02 4.556e-01 # p p > zp > mu+ mu-


==> anc/c.gnu <==
# Does the "properties" plots for the paper
set term pdfcairo enhanced color fontscale 0.7
set size square

f(x,y,z)=(z-y)*x/0.1+y

set xlabel "M_{Z'}/TeV"
set ylabel "g_F (1 TeV/M_{Z'})"

#set pm3d corners2color c1
set view map
set dgrid3d 16,59,6

set mxtics 5
set mytics 2
min(x,y)=x<y?x:y

set label 2 "Allanach and Davighi, 2019" at 2.35,0.345 font "Helvetica,8"

set output "sigrel.pdf"
set label 1 at 2,0.365 "{/Symbol s} x BR(Z'->{/Symbol m}^+{/Symbol m}^-)/s(z,M_{Z'})"
splot [0:6] [0.2:0.35] [0:2] "benRun_ty3_2d.out" u ($3/1000):1:(($5/$6)) notit w pm3d

set output "sig.pdf"
set label 1 at 6,0.38 "log_{10}({/Symbol s}/fb)"
splot [0:6] [0.2:0.34] "benRun_ty3_2d.out" u ($3/1000):1:(log10($5)) notit w pm3d



==> anc/gom.contour.data <==

# Surface 0 of 1 surfaces

# Curve title: ""benRun_ty3_2d.out" u ($3/1000):1:($4/$3)"

# Contour 0, label:      0.4
 5.9  0.29504  0.4 
 5.85459  0.295911  0.4 
 5.82566  0.296714  0.4 
 5.80914  0.297454  0.4 
 5.80098  0.298136  0.4 
 5.79713  0.298764  0.4 
 5.79417  0.299345  0.4 
 5.79132  0.299888  0.4 
 5.78845  0.300401  0.4 
 5.78544  0.300895  0.4 
 5.78215  0.301379  0.4 
 5.77837  0.301862  0.4 
 5.7736  0.302345  0.4 
 5.76728  0.302828  0.4 
 5.75881  0.30331  0.4 
 5.74763  0.303793  0.4 
 5.73347  0.304276  0.4 
 5.71731  0.304759  0.4 
 5.70043  0.305241  0.4 
 5.68412  0.305724  0.4 
 5.66967  0.306207  0.4 
 5.65804  0.30669  0.4 
 5.6489  0.307172  0.4 
 5.64159  0.307655  0.4 
 5.63547  0.308138  0.4 
 5.62988  0.308621  0.4 
 5.62425  0.309103  0.4 
 5.61848  0.309586  0.4 
 5.61252  0.310069  0.4 
 5.60636  0.310552  0.4 
 5.59996  0.311034  0.4 
 5.59331  0.311517  0.4 
 5.5864  0.312  0.4 
 5.57922  0.312483  0.4 
 5.57176  0.312966  0.4 
 5.56402  0.313448  0.4 
 5.55606  0.313928  0.4 
 5.5482  0.31439  0.4 
 5.54082  0.314816  0.4 
 5.53431  0.315189  0.4 
 5.52904  0.31549  0.4 
 5.52524  0.31571  0.4 
 5.52256  0.315875  0.4 
 5.52047  0.31602  0.4 
 5.51845  0.316178  0.4 
 5.51599  0.316384  0.4 
 5.51269  0.316664  0.4 
 5.50861  0.317011  0.4 
 5.50396  0.31741  0.4 
 5.49891  0.317847  0.4 
 5.49367  0.318306  0.4 
 5.48838  0.318774  0.4 
 5.48312  0.319248  0.4 
 5.47792  0.319726  0.4 
 5.4728  0.320207  0.4 
 5.46779  0.32069  0.4 
 5.46293  0.321172  0.4 
 5.45823  0.321655  0.4 
 5.45368  0.322138  0.4 
 5.44928  0.322621  0.4 
 5.44506  0.323103  0.4 
 5.441  0.323586  0.4 
 5.4371  0.324069  0.4 
 5.43334  0.324552  0.4 
 5.42973  0.325034  0.4 
 5.42624  0.325517  0.4 
 5.42287  0.326  0.4 
 5.4196  0.326483  0.4 
 5.41643  0.326966  0.4 
 5.41335  0.327448  0.4 
 5.41035  0.327931  0.4 
 5.40742  0.328414  0.4 
 5.40456  0.328897  0.4 
 5.40176  0.329379  0.4 
 5.39903  0.329862  0.4 
 5.39635  0.330345  0.4 
 5.39373  0.330828  0.4 
 5.39116  0.33131  0.4 
 5.38863  0.331793  0.4 
 5.38615  0.332276  0.4 
 5.3837  0.332759  0.4 
 5.38128  0.333243  0.4 
 5.37884  0.333737  0.4 
 5.37633  0.33425  0.4 
 5.37369  0.334793  0.4 
 5.37086  0.335374  0.4 
 5.36778  0.336009  0.4 
 5.36421  0.336741  0.4 
 5.35993  0.337618  0.4 
 5.35468  0.338689  0.4 
 5.34824  0.34  0.4 


# Contour 1, label:      0.2
 3.70207  0.338689  0.2 
 3.69787  0.34  0.2 

# Contour 2, label: 
 4.19783  0.292207  0.2 
 4.19288  0.29269  0.2 
 4.18696  0.293172  0.2 
 4.17965  0.293655  0.2 
 4.17051  0.294138  0.2 
 4.15933  0.294621  0.2 
 4.14689  0.295103  0.2 
 4.13417  0.295586  0.2 
 4.12218  0.296069  0.2 
 4.1119  0.296552  0.2 
 4.1041  0.297034  0.2 
 4.09849  0.297517  0.2 
 4.09457  0.298  0.2 
 4.09182  0.298483  0.2 
 4.08973  0.298966  0.2 
 4.08785  0.299448  0.2 
 4.08605  0.299931  0.2 
 4.0843  0.300414  0.2 
 4.08253  0.300897  0.2 
 4.0807  0.301379  0.2 
 4.0787  0.301861  0.2 
 4.07613  0.302338  0.2 
 4.07253  0.302804  0.2 
 4.06746  0.303254  0.2 
 4.06046  0.303682  0.2 
 4.05129  0.304085  0.2 
 4.04054  0.304458  0.2 
 4.02901  0.304797  0.2 
 4.01753  0.305099  0.2 
 4.00689  0.305362  0.2 
 3.99775  0.305585  0.2 
 3.99011  0.305788  0.2 
 3.9838  0.305993  0.2 
 3.97867  0.306222  0.2 
 3.97457  0.306499  0.2 
 3.97134  0.306839  0.2 
 3.96884  0.307235  0.2 
 3.96694  0.307674  0.2 
 3.9655  0.30814  0.2 
 3.96439  0.308621  0.2 
 3.96349  0.309103  0.2 
 3.96272  0.309586  0.2 
 3.96202  0.310069  0.2 
 3.96133  0.310552  0.2 
 3.96059  0.311034  0.2 
 3.95963  0.311517  0.2 
 3.9579  0.312  0.2 
 3.95475  0.312483  0.2 
 3.94954  0.312966  0.2 
 3.9416  0.313448  0.2 
 3.9306  0.313931  0.2 
 3.91751  0.314414  0.2 
 3.90357  0.314897  0.2 
 3.89007  0.315379  0.2 
 3.87826  0.315862  0.2 
 3.86911  0.316345  0.2 
 3.8624  0.316828  0.2 
 3.85756  0.31731  0.2 
 3.85408  0.317793  0.2 
 3.85141  0.318276  0.2 
 3.84909  0.318759  0.2 
 3.84699  0.319241  0.2 
 3.84503  0.319724  0.2 
 3.84315  0.320207  0.2 
 3.8413  0.32069  0.2 
 3.83937  0.321172  0.2 
 3.83705  0.321655  0.2 
 3.83401  0.322138  0.2 
 3.8299  0.322621  0.2 
 3.82437  0.323103  0.2 
 3.81725  0.323586  0.2 
 3.80901  0.324069  0.2 
 3.8003  0.324552  0.2 
 3.79176  0.325034  0.2 
 3.78404  0.325517  0.2 
 3.77762  0.326  0.2 
 3.77246  0.326483  0.2 
 3.76832  0.326966  0.2 
 3.765  0.327448  0.2 
 3.7623  0.327931  0.2 
 3.76001  0.328414  0.2 
 3.75804  0.328897  0.2 
 3.75631  0.329379  0.2 
 3.75475  0.329862  0.2 
 3.75328  0.330345  0.2 
 3.75181  0.330828  0.2 
 3.75019  0.33131  0.2 
 3.74829  0.331793  0.2 
 3.74595  0.332276  0.2 
 3.74301  0.332759  0.2 
 3.73939  0.333243  0.2 
 3.73518  0.333737  0.2 
 3.73057  0.33425  0.2 
 3.7257  0.334793  0.2 
 3.72076  0.335374  0.2 
 3.71587  0.336009  0.2 
 3.71111  0.336741  0.2 
 3.70649  0.337618  0.2 
 3.70207  0.338689  0.2 

# Contour 3, label: 
 4.83655  0.249724  0.2 
 4.82716  0.250207  0.2 
 4.81779  0.25069  0.2 
 4.80848  0.25117  0.2 
 4.79947  0.251636  0.2 
 4.79104  0.252072  0.2 
 4.78346  0.252464  0.2 
 4.77703  0.252797  0.2 
 4.7719  0.253063  0.2 
 4.76776  0.253281  0.2 
 4.7642  0.253475  0.2 
 4.76078  0.253669  0.2 
 4.7571  0.253889  0.2 
 4.7528  0.254155  0.2 
 4.74787  0.254466  0.2 
 4.74237  0.254816  0.2 
 4.73639  0.2552  0.2 
 4.72997  0.255613  0.2 
 4.7232  0.256049  0.2 
 4.71614  0.256503  0.2 
 4.70886  0.256972  0.2 
 4.70143  0.257449  0.2 
 4.69392  0.257931  0.2 
 4.68638  0.258414  0.2 
 4.67885  0.258897  0.2 
 4.67131  0.259379  0.2 
 4.66376  0.259862  0.2 
 4.65623  0.260345  0.2 
 4.64869  0.260828  0.2 
 4.64117  0.26131  0.2 
 4.63367  0.261793  0.2 
 4.62619  0.262276  0.2 
 4.61875  0.262759  0.2 
 4.61133  0.263241  0.2 
 4.60396  0.263724  0.2 
 4.59661  0.264207  0.2 
 4.58928  0.26469  0.2 
 4.58198  0.265172  0.2 
 4.5747  0.265655  0.2 
 4.56742  0.266138  0.2 
 4.56015  0.266621  0.2 
 4.55287  0.267103  0.2 
 4.54558  0.267586  0.2 
 4.53826  0.268069  0.2 
 4.53094  0.268552  0.2 
 4.52361  0.269034  0.2 
 4.51627  0.269517  0.2 
 4.50894  0.27  0.2 
 4.50162  0.270483  0.2 
 4.49432  0.270966  0.2 
 4.48706  0.271448  0.2 
 4.47984  0.271931  0.2 
 4.47268  0.272414  0.2 
 4.46558  0.272897  0.2 
 4.45853  0.273379  0.2 
 4.45154  0.273862  0.2 
 4.44459  0.274345  0.2 
 4.43768  0.274828  0.2 
 4.43081  0.275309  0.2 
 4.42404  0.275784  0.2 
 4.41747  0.276246  0.2 
 4.41116  0.276689  0.2 
 4.4052  0.277105  0.2 
 4.39966  0.27749  0.2 
 4.39455  0.277843  0.2 
 4.38986  0.278163  0.2 
 4.38559  0.278452  0.2 
 4.38175  0.278709  0.2 
 4.37829  0.278938  0.2 
 4.37499  0.279155  0.2 
 4.37161  0.279378  0.2 
 4.36789  0.279627  0.2 
 4.36357  0.279922  0.2 
 4.35848  0.280274  0.2 
 4.35273  0.280678  0.2 
 4.34649  0.28112  0.2 
 4.33995  0.281588  0.2 
 4.3333  0.282069  0.2 
 4.32665  0.282552  0.2 
 4.31989  0.283034  0.2 
 4.31283  0.283517  0.2 
 4.30531  0.284  0.2 
 4.29715  0.284483  0.2 
 4.28826  0.284966  0.2 
 4.27894  0.285448  0.2 
 4.26958  0.285931  0.2 
 4.26057  0.286414  0.2 
 4.25231  0.286897  0.2 
 4.24509  0.287379  0.2 
 4.23881  0.287862  0.2 
 4.23329  0.288345  0.2 
 4.22831  0.288828  0.2 
 4.2237  0.28931  0.2 
 4.21929  0.289793  0.2 
 4.21498  0.290276  0.2 
 4.21074  0.290759  0.2 
 4.20652  0.291241  0.2 
 4.20225  0.291724  0.2 
 4.19783  0.292207  0.2 

# Contour 4, label: 
 5.9  0.206496  0.2 
 5.87014  0.206993  0.2 
 5.8512  0.20757  0.2 
 5.84045  0.208193  0.2 
 5.83519  0.208832  0.2 
 5.83271  0.209454  0.2 
 5.83065  0.210035  0.2 
 5.82808  0.210577  0.2 
 5.82443  0.211091  0.2 
 5.81912  0.211585  0.2 
 5.81157  0.212069  0.2 
 5.80133  0.212552  0.2 
 5.7885  0.213034  0.2 
 5.77328  0.213517  0.2 
 5.75589  0.214  0.2 
 5.73654  0.214483  0.2 
 5.71557  0.214966  0.2 
 5.69391  0.215448  0.2 
 5.67257  0.215931  0.2 
 5.65261  0.216414  0.2 
 5.63507  0.216897  0.2 
 5.62067  0.217379  0.2 
 5.60892  0.217862  0.2 
 5.599  0.218345  0.2 
 5.59009  0.218828  0.2 
 5.58138  0.21931  0.2 
 5.57228  0.21979  0.2 
 5.563  0.220255  0.2 
 5.554  0.220688  0.2 
 5.54572  0.221075  0.2 
 5.5386  0.221398  0.2 
 5.53284  0.221651  0.2 
 5.52771  0.221854  0.2 
 5.52223  0.222033  0.2 
 5.51541  0.222217  0.2 
 5.50628  0.222433  0.2 
 5.49414  0.222703  0.2 
 5.47938  0.223024  0.2 
 5.4627  0.223389  0.2 
 5.44477  0.223788  0.2 
 5.42628  0.224215  0.2 
 5.4078  0.22466  0.2 
 5.38955  0.22512  0.2 
 5.37162  0.225591  0.2 
 5.35413  0.22607  0.2 
 5.33716  0.226552  0.2 
 5.32082  0.227034  0.2 
 5.30508  0.227517  0.2 
 5.28993  0.228  0.2 
 5.27533  0.228483  0.2 
 5.26125  0.228966  0.2 
 5.24767  0.229448  0.2 
 5.23456  0.229931  0.2 
 5.22189  0.230414  0.2 
 5.20963  0.230897  0.2 
 5.19775  0.231379  0.2 
 5.1863  0.231859  0.2 
 5.17554  0.23232  0.2 
 5.16582  0.232744  0.2 
 5.15749  0.233113  0.2 
 5.15088  0.233408  0.2 
 5.14617  0.23362  0.2 
 5.14279  0.233775  0.2 
 5.14003  0.23391  0.2 
 5.13713  0.234061  0.2 
 5.13338  0.234264  0.2 
 5.12821  0.234547  0.2 
 5.12175  0.234901  0.2 
 5.11428  0.23531  0.2 
 5.10609  0.235757  0.2 
 5.09748  0.236224  0.2 
 5.08869  0.236698  0.2 
 5.07978  0.237176  0.2 
 5.07078  0.237656  0.2 
 5.0617  0.238138  0.2 
 5.05256  0.238621  0.2 
 5.04337  0.239103  0.2 
 5.03414  0.239586  0.2 
 5.02488  0.240069  0.2 
 5.01559  0.240552  0.2 
 5.00627  0.241034  0.2 
 4.99692  0.241517  0.2 
 4.98755  0.242  0.2 
 4.97815  0.242483  0.2 
 4.96874  0.242966  0.2 
 4.95932  0.243448  0.2 
 4.94988  0.243931  0.2 
 4.94043  0.244414  0.2 
 4.93098  0.244897  0.2 
 4.92152  0.245379  0.2 
 4.91206  0.245862  0.2 
 4.9026  0.246345  0.2 
 4.89314  0.246828  0.2 
 4.88369  0.24731  0.2 
 4.87424  0.247793  0.2 
 4.8648  0.248276  0.2 
 4.85537  0.248759  0.2 
 4.84595  0.249241  0.2 
 4.83655  0.249724  0.2 


# Contour 5, label:      0.1
 2.66727  0.334793  0.1 
 2.66444  0.335374  0.1 
 2.66134  0.336009  0.1 
 2.65777  0.336741  0.1 
 2.65349  0.337618  0.1 
 2.64826  0.338689  0.1 
 2.64184  0.34  0.1 

# Contour 6, label: 
 2.98727  0.289793  0.1 
 2.98223  0.290276  0.1 
 2.97723  0.290759  0.1 
 2.97227  0.291241  0.1 
 2.96736  0.291724  0.1 
 2.96248  0.292207  0.1 
 2.95765  0.29269  0.1 
 2.95286  0.293172  0.1 
 2.94811  0.293655  0.1 
 2.9434  0.294138  0.1 
 2.93874  0.294621  0.1 
 2.93413  0.295103  0.1 
 2.92955  0.295586  0.1 
 2.92503  0.296069  0.1 
 2.92055  0.296552  0.1 
 2.91612  0.297034  0.1 
 2.91173  0.297517  0.1 
 2.9074  0.298  0.1 
 2.90311  0.298483  0.1 
 2.89888  0.298966  0.1 
 2.89469  0.299448  0.1 
 2.89056  0.29993  0.1 
 2.8865  0.30041  0.1 
 2.88251  0.300888  0.1 
 2.87861  0.301362  0.1 
 2.8748  0.301829  0.1 
 2.87121  0.302275  0.1 
 2.86795  0.302684  0.1 
 2.86514  0.303038  0.1 
 2.8629  0.30332  0.1 
 2.8613  0.303524  0.1 
 2.86012  0.303675  0.1 
 2.85908  0.30381  0.1 
 2.85792  0.303966  0.1 
 2.85635  0.304178  0.1 
 2.85418  0.304473  0.1 
 2.85147  0.304842  0.1 
 2.84836  0.305266  0.1 
 2.84501  0.305727  0.1 
 2.84154  0.306207  0.1 
 2.83809  0.30669  0.1 
 2.83467  0.307172  0.1 
 2.83128  0.307655  0.1 
 2.82791  0.308138  0.1 
 2.82458  0.308621  0.1 
 2.82127  0.309103  0.1 
 2.81798  0.309586  0.1 
 2.81472  0.310069  0.1 
 2.81148  0.310552  0.1 
 2.80826  0.311034  0.1 
 2.80507  0.311517  0.1 
 2.80189  0.312  0.1 
 2.79874  0.312483  0.1 
 2.79561  0.312966  0.1 
 2.79249  0.313448  0.1 
 2.7894  0.313931  0.1 
 2.78632  0.314414  0.1 
 2.78325  0.314897  0.1 
 2.78019  0.315379  0.1 
 2.77714  0.315862  0.1 
 2.77409  0.316345  0.1 
 2.77103  0.316828  0.1 
 2.76798  0.31731  0.1 
 2.76492  0.317793  0.1 
 2.76185  0.318276  0.1 
 2.75877  0.318759  0.1 
 2.75569  0.319241  0.1 
 2.75261  0.319724  0.1 
 2.74952  0.320207  0.1 
 2.74644  0.32069  0.1 
 2.74336  0.321172  0.1 
 2.7403  0.321655  0.1 
 2.73725  0.322138  0.1 
 2.73422  0.322621  0.1 
 2.73122  0.323103  0.1 
 2.72825  0.323586  0.1 
 2.7253  0.324069  0.1 
 2.72239  0.324552  0.1 
 2.71951  0.325034  0.1 
 2.71666  0.325517  0.1 
 2.71384  0.326  0.1 
 2.71105  0.326483  0.1 
 2.70829  0.326966  0.1 
 2.70556  0.327448  0.1 
 2.70286  0.327931  0.1 
 2.70018  0.328414  0.1 
 2.69753  0.328897  0.1 
 2.69491  0.329379  0.1 
 2.69231  0.329862  0.1 
 2.68974  0.330345  0.1 
 2.68721  0.330828  0.1 
 2.68469  0.33131  0.1 
 2.68221  0.331793  0.1 
 2.67975  0.332276  0.1 
 2.67732  0.332759  0.1 
 2.6749  0.333243  0.1 
 2.67245  0.333737  0.1 
 2.66993  0.33425  0.1 
 2.66727  0.334793  0.1 

# Contour 7, label: 
 3.55101  0.244897  0.1 
 3.54352  0.245379  0.1 
 3.53609  0.245862  0.1 
 3.52871  0.246345  0.1 
 3.52136  0.246828  0.1 
 3.51404  0.24731  0.1 
 3.50676  0.247793  0.1 
 3.4995  0.248276  0.1 
 3.49228  0.248759  0.1 
 3.48509  0.249241  0.1 
 3.47796  0.249724  0.1 
 3.47089  0.250207  0.1 
 3.46389  0.25069  0.1 
 3.45698  0.251172  0.1 
 3.45015  0.251655  0.1 
 3.4434  0.252138  0.1 
 3.43674  0.252621  0.1 
 3.43017  0.253103  0.1 
 3.42368  0.253586  0.1 
 3.41726  0.254069  0.1 
 3.41091  0.254552  0.1 
 3.4046  0.255034  0.1 
 3.39835  0.255517  0.1 
 3.39212  0.256  0.1 
 3.38593  0.256483  0.1 
 3.37977  0.256966  0.1 
 3.37364  0.257448  0.1 
 3.36754  0.257931  0.1 
 3.36146  0.258414  0.1 
 3.35541  0.258897  0.1 
 3.3494  0.259379  0.1 
 3.34343  0.259862  0.1 
 3.33751  0.260345  0.1 
 3.33165  0.260828  0.1 
 3.32583  0.26131  0.1 
 3.32007  0.261793  0.1 
 3.31436  0.262276  0.1 
 3.30871  0.262759  0.1 
 3.3031  0.263241  0.1 
 3.29755  0.263724  0.1 
 3.29204  0.264207  0.1 
 3.28657  0.26469  0.1 
 3.28114  0.265172  0.1 
 3.27576  0.265654  0.1 
 3.27051  0.266126  0.1 
 3.26547  0.266582  0.1 
 3.26075  0.267011  0.1 
 3.25642  0.267407  0.1 
 3.25254  0.267761  0.1 
 3.24906  0.268079  0.1 
 3.24587  0.268367  0.1 
 3.24287  0.268631  0.1 
 3.23996  0.268879  0.1 
 3.23703  0.269117  0.1 
 3.23396  0.269358  0.1 
 3.23059  0.269614  0.1 
 3.2268  0.269898  0.1 
 3.22245  0.270223  0.1 
 3.21744  0.270597  0.1 
 3.21188  0.271014  0.1 
 3.2059  0.271463  0.1 
 3.19967  0.271933  0.1 
 3.19332  0.272414  0.1 
 3.18698  0.272897  0.1 
 3.18068  0.273379  0.1 
 3.17441  0.273862  0.1 
 3.16817  0.274345  0.1 
 3.16196  0.274828  0.1 
 3.15579  0.27531  0.1 
 3.14966  0.275793  0.1 
 3.14356  0.276276  0.1 
 3.13749  0.276759  0.1 
 3.13146  0.277241  0.1 
 3.12547  0.277724  0.1 
 3.11951  0.278207  0.1 
 3.11358  0.27869  0.1 
 3.10769  0.279172  0.1 
 3.10184  0.279655  0.1 
 3.09602  0.280138  0.1 
 3.09023  0.280621  0.1 
 3.08448  0.281103  0.1 
 3.07877  0.281586  0.1 
 3.07309  0.282069  0.1 
 3.06745  0.282552  0.1 
 3.06185  0.283034  0.1 
 3.05628  0.283517  0.1 
 3.05074  0.284  0.1 
 3.04525  0.284483  0.1 
 3.03979  0.284966  0.1 
 3.03436  0.285448  0.1 
 3.02898  0.285931  0.1 
 3.02363  0.286414  0.1 
 3.01832  0.286897  0.1 
 3.01305  0.287379  0.1 
 3.00782  0.287862  0.1 
 3.00262  0.288345  0.1 
 2.99746  0.288828  0.1 
 2.99235  0.28931  0.1 
 2.98727  0.289793  0.1 

# Contour 8, label: 
 4.20929  0.2  0.1 
 4.20288  0.201311  0.1 
 4.19505  0.202382  0.1 
 4.18606  0.203259  0.1 
 4.17617  0.203991  0.1 
 4.16566  0.204626  0.1 
 4.15483  0.205207  0.1 
 4.14413  0.20575  0.1 
 4.13404  0.206263  0.1 
 4.12504  0.206757  0.1 
 4.11763  0.207241  0.1 
 4.11214  0.207724  0.1 
 4.10831  0.208207  0.1 
 4.10572  0.20869  0.1 
 4.10397  0.209172  0.1 
 4.10264  0.209655  0.1 
 4.10136  0.210138  0.1 
 4.0999  0.210621  0.1 
 4.09807  0.211103  0.1 
 4.09568  0.211586  0.1 
 4.09255  0.212069  0.1 
 4.08849  0.212551  0.1 
 4.08339  0.213025  0.1 
 4.07712  0.213485  0.1 
 4.06959  0.213924  0.1 
 4.06067  0.214334  0.1 
 4.05035  0.214709  0.1 
 4.03899  0.215051  0.1 
 4.02703  0.215362  0.1 
 4.01493  0.215643  0.1 
 4.00313  0.215897  0.1 
 3.99203  0.216129  0.1 
 3.98188  0.216353  0.1 
 3.97287  0.216586  0.1 
 3.96518  0.216846  0.1 
 3.95902  0.21715  0.1 
 3.95449  0.217509  0.1 
 3.95132  0.217917  0.1 
 3.94919  0.218361  0.1 
 3.94775  0.21883  0.1 
 3.94664  0.21931  0.1 
 3.94557  0.219793  0.1 
 3.94432  0.220276  0.1 
 3.94275  0.220759  0.1 
 3.94067  0.221241  0.1 
 3.93792  0.221724  0.1 
 3.93428  0.222207  0.1 
 3.92929  0.22269  0.1 
 3.92243  0.223172  0.1 
 3.91319  0.223655  0.1 
 3.90106  0.224138  0.1 
 3.88584  0.224621  0.1 
 3.86863  0.225103  0.1 
 3.85087  0.225586  0.1 
 3.83398  0.226069  0.1 
 3.81938  0.226552  0.1 
 3.80814  0.227034  0.1 
 3.79985  0.227517  0.1 
 3.79376  0.228  0.1 
 3.78908  0.228483  0.1 
 3.78507  0.228966  0.1 
 3.78107  0.229448  0.1 
 3.77693  0.229931  0.1 
 3.77261  0.230414  0.1 
 3.76807  0.230897  0.1 
 3.76328  0.231379  0.1 
 3.75818  0.231862  0.1 
 3.75258  0.232345  0.1 
 3.7463  0.232828  0.1 
 3.73913  0.23331  0.1 
 3.73088  0.233793  0.1 
 3.72146  0.234276  0.1 
 3.71127  0.234759  0.1 
 3.70084  0.235241  0.1 
 3.69068  0.235724  0.1 
 3.68132  0.236207  0.1 
 3.67314  0.236689  0.1 
 3.66601  0.237169  0.1 
 3.65966  0.237644  0.1 
 3.65381  0.238112  0.1 
 3.64819  0.23857  0.1 
 3.64263  0.239015  0.1 
 3.63721  0.239435  0.1 
 3.63215  0.239819  0.1 
 3.62762  0.240155  0.1 
 3.62381  0.24043  0.1 
 3.62081  0.240641  0.1 
 3.61825  0.24081  0.1 
 3.61568  0.24097  0.1 
 3.61261  0.241152  0.1 
 3.60859  0.241386  0.1 
 3.60328  0.241697  0.1 
 3.59685  0.242076  0.1 
 3.58963  0.242505  0.1 
 3.58192  0.242968  0.1 
 3.57404  0.243448  0.1 
 3.56625  0.243931  0.1 
 3.55858  0.244414  0.1 
 3.55101  0.244897  0.1 


# Contour 9, label:     0.02
 1.35241  0.294621  0.02 
 1.35092  0.295102  0.02 
 1.34946  0.295581  0.02 
 1.34803  0.296057  0.02 
 1.34663  0.296528  0.02 
 1.34527  0.296991  0.02 
 1.34398  0.297433  0.02 
 1.34281  0.297837  0.02 
 1.3418  0.298187  0.02 
 1.34097  0.298469  0.02 
 1.34035  0.298673  0.02 
 1.33984  0.298828  0.02 
 1.33931  0.298968  0.02 
 1.33864  0.299128  0.02 
 1.33769  0.299344  0.02 
 1.33638  0.299642  0.02 
 1.33475  0.300013  0.02 
 1.3329  0.300438  0.02 
 1.33091  0.3009  0.02 
 1.32886  0.301379  0.02 
 1.32682  0.301862  0.02 
 1.32481  0.302345  0.02 
 1.32282  0.302828  0.02 
 1.32087  0.30331  0.02 
 1.31894  0.303793  0.02 
 1.31704  0.304276  0.02 
 1.31517  0.304759  0.02 
 1.31333  0.305241  0.02 
 1.31152  0.305724  0.02 
 1.30973  0.306207  0.02 
 1.30798  0.30669  0.02 
 1.30625  0.307172  0.02 
 1.30455  0.307655  0.02 
 1.30288  0.308138  0.02 
 1.30123  0.308621  0.02 
 1.29961  0.309103  0.02 
 1.29802  0.309586  0.02 
 1.29645  0.310069  0.02 
 1.29491  0.310552  0.02 
 1.29339  0.311034  0.02 
 1.2919  0.311517  0.02 
 1.29043  0.312  0.02 
 1.28898  0.312483  0.02 
 1.28755  0.312966  0.02 
 1.28614  0.313448  0.02 
 1.28476  0.313931  0.02 
 1.28339  0.314414  0.02 
 1.28203  0.314897  0.02 
 1.2807  0.315379  0.02 
 1.27938  0.315862  0.02 
 1.27807  0.316345  0.02 
 1.27678  0.316828  0.02 
 1.27551  0.31731  0.02 
 1.27424  0.317793  0.02 
 1.27299  0.318276  0.02 
 1.27175  0.318759  0.02 
 1.27052  0.319241  0.02 
 1.2693  0.319724  0.02 
 1.26809  0.320207  0.02 
 1.26688  0.32069  0.02 
 1.26569  0.321172  0.02 
 1.2645  0.321655  0.02 
 1.26332  0.322138  0.02 
 1.26215  0.322621  0.02 
 1.26099  0.323103  0.02 
 1.25983  0.323586  0.02 
 1.25867  0.324069  0.02 
 1.25752  0.324552  0.02 
 1.25638  0.325034  0.02 
 1.25524  0.325517  0.02 
 1.25411  0.326  0.02 
 1.25298  0.326483  0.02 
 1.25185  0.326966  0.02 
 1.25073  0.327448  0.02 
 1.24961  0.327931  0.02 
 1.2485  0.328414  0.02 
 1.24739  0.328897  0.02 
 1.24629  0.329379  0.02 
 1.24518  0.329862  0.02 
 1.24409  0.330345  0.02 
 1.24299  0.330828  0.02 
 1.2419  0.33131  0.02 
 1.24081  0.331793  0.02 
 1.23973  0.332276  0.02 
 1.23865  0.332759  0.02 
 1.23757  0.333243  0.02 
 1.23647  0.333737  0.02 
 1.23533  0.33425  0.02 
 1.23414  0.334793  0.02 
 1.23286  0.335374  0.02 
 1.23147  0.336009  0.02 
 1.22987  0.336741  0.02 
 1.22797  0.337618  0.02 
 1.22567  0.338689  0.02 
 1.22285  0.34  0.02 

# Contour 10, label: 
 1.5763  0.24731  0.02 
 1.57322  0.247793  0.02 
 1.57015  0.248276  0.02 
 1.56707  0.248759  0.02 
 1.56401  0.249241  0.02 
 1.56095  0.249724  0.02 
 1.55792  0.250207  0.02 
 1.55491  0.25069  0.02 
 1.55192  0.251172  0.02 
 1.54897  0.251655  0.02 
 1.54604  0.252138  0.02 
 1.54315  0.252621  0.02 
 1.54029  0.253103  0.02 
 1.53747  0.253586  0.02 
 1.53467  0.254069  0.02 
 1.53189  0.254552  0.02 
 1.52914  0.255034  0.02 
 1.5264  0.255517  0.02 
 1.52367  0.256  0.02 
 1.52095  0.256483  0.02 
 1.51823  0.256966  0.02 
 1.51553  0.257448  0.02 
 1.51282  0.257931  0.02 
 1.51012  0.258414  0.02 
 1.50742  0.258897  0.02 
 1.50473  0.259379  0.02 
 1.50206  0.259862  0.02 
 1.4994  0.260345  0.02 
 1.49677  0.260828  0.02 
 1.49415  0.26131  0.02 
 1.49156  0.261793  0.02 
 1.48899  0.262276  0.02 
 1.48645  0.262759  0.02 
 1.48394  0.263241  0.02 
 1.48145  0.263724  0.02 
 1.47898  0.264207  0.02 
 1.47653  0.26469  0.02 
 1.4741  0.265172  0.02 
 1.47168  0.265655  0.02 
 1.46927  0.266138  0.02 
 1.46687  0.266621  0.02 
 1.46448  0.267103  0.02 
 1.46209  0.267586  0.02 
 1.45971  0.268069  0.02 
 1.45734  0.268552  0.02 
 1.45498  0.269034  0.02 
 1.45262  0.269517  0.02 
 1.45029  0.27  0.02 
 1.44796  0.270483  0.02 
 1.44566  0.270966  0.02 
 1.44337  0.271448  0.02 
 1.44111  0.271931  0.02 
 1.43886  0.272414  0.02 
 1.43664  0.272897  0.02 
 1.43444  0.273379  0.02 
 1.43226  0.273862  0.02 
 1.4301  0.274345  0.02 
 1.42795  0.274828  0.02 
 1.42582  0.27531  0.02 
 1.4237  0.275793  0.02 
 1.42159  0.276276  0.02 
 1.41949  0.276759  0.02 
 1.41741  0.277241  0.02 
 1.41533  0.277724  0.02 
 1.41326  0.278207  0.02 
 1.4112  0.27869  0.02 
 1.40916  0.279172  0.02 
 1.40713  0.279655  0.02 
 1.40511  0.280138  0.02 
 1.40311  0.280621  0.02 
 1.40113  0.281103  0.02 
 1.39916  0.281586  0.02 
 1.39722  0.282069  0.02 
 1.39529  0.282552  0.02 
 1.39338  0.283034  0.02 
 1.39149  0.283517  0.02 
 1.38962  0.284  0.02 
 1.38776  0.284483  0.02 
 1.38592  0.284966  0.02 
 1.3841  0.285448  0.02 
 1.38229  0.285931  0.02 
 1.3805  0.286414  0.02 
 1.37871  0.286897  0.02 
 1.37695  0.287379  0.02 
 1.37519  0.287862  0.02 
 1.37345  0.288345  0.02 
 1.37173  0.288828  0.02 
 1.37002  0.28931  0.02 
 1.36833  0.289793  0.02 
 1.36665  0.290276  0.02 
 1.365  0.290759  0.02 
 1.36336  0.291241  0.02 
 1.36174  0.291724  0.02 
 1.36013  0.292207  0.02 
 1.35855  0.29269  0.02 
 1.35699  0.293172  0.02 
 1.35544  0.293655  0.02 
 1.35392  0.294138  0.02 
 1.35241  0.294621  0.02 

# Contour 11, label: 
 1.90708  0.2  0.02 
 1.90265  0.201311  0.02 
 1.89665  0.202382  0.02 
 1.88959  0.203259  0.02 
 1.88201  0.203991  0.02 
 1.87442  0.204626  0.02 
 1.86727  0.205207  0.02 
 1.86072  0.20575  0.02 
 1.85487  0.206263  0.02 
 1.84981  0.206757  0.02 
 1.84563  0.207241  0.02 
 1.84238  0.207724  0.02 
 1.8399  0.208207  0.02 
 1.83798  0.20869  0.02 
 1.83643  0.209172  0.02 
 1.83504  0.209655  0.02 
 1.83363  0.210138  0.02 
 1.83212  0.210621  0.02 
 1.83045  0.211103  0.02 
 1.82858  0.211586  0.02 
 1.82644  0.212069  0.02 
 1.82398  0.212552  0.02 
 1.82118  0.213034  0.02 
 1.81802  0.213517  0.02 
 1.81446  0.214  0.02 
 1.81049  0.214483  0.02 
 1.80613  0.214966  0.02 
 1.80154  0.215448  0.02 
 1.79692  0.215931  0.02 
 1.79249  0.216414  0.02 
 1.78845  0.216897  0.02 
 1.78495  0.217379  0.02 
 1.78191  0.217862  0.02 
 1.7792  0.218345  0.02 
 1.77668  0.218828  0.02 
 1.77423  0.21931  0.02 
 1.77172  0.219793  0.02 
 1.76913  0.220276  0.02 
 1.76647  0.220759  0.02 
 1.76373  0.221241  0.02 
 1.76091  0.221724  0.02 
 1.75802  0.222207  0.02 
 1.75504  0.22269  0.02 
 1.75198  0.223172  0.02 
 1.74883  0.223655  0.02 
 1.74559  0.224138  0.02 
 1.74227  0.224619  0.02 
 1.73895  0.225093  0.02 
 1.73573  0.225551  0.02 
 1.73269  0.225986  0.02 
 1.72992  0.22639  0.02 
 1.7275  0.226757  0.02 
 1.72537  0.227089  0.02 
 1.72345  0.22739  0.02 
 1.72168  0.227665  0.02 
 1.71999  0.227916  0.02 
 1.71828  0.228151  0.02 
 1.71648  0.228382  0.02 
 1.71447  0.228624  0.02 
 1.71216  0.228894  0.02 
 1.70944  0.229206  0.02 
 1.70626  0.229571  0.02 
 1.70269  0.229983  0.02 
 1.69885  0.230429  0.02 
 1.69484  0.230898  0.02 
 1.6908  0.231379  0.02 
 1.68679  0.231862  0.02 
 1.68286  0.232345  0.02 
 1.67898  0.232828  0.02 
 1.67517  0.23331  0.02 
 1.67141  0.233793  0.02 
 1.66771  0.234276  0.02 
 1.66405  0.234759  0.02 
 1.66042  0.235241  0.02 
 1.65682  0.235724  0.02 
 1.65323  0.236207  0.02 
 1.64966  0.23669  0.02 
 1.64608  0.237172  0.02 
 1.64252  0.237655  0.02 
 1.63896  0.238138  0.02 
 1.6354  0.238621  0.02 
 1.63185  0.239103  0.02 
 1.62832  0.239586  0.02 
 1.62481  0.240069  0.02 
 1.62133  0.240552  0.02 
 1.61788  0.241034  0.02 
 1.61447  0.241517  0.02 
 1.61111  0.242  0.02 
 1.60779  0.242483  0.02 
 1.60451  0.242966  0.02 
 1.60127  0.243448  0.02 
 1.59807  0.243931  0.02 
 1.59491  0.244414  0.02 
 1.59178  0.244897  0.02 
 1.58866  0.245379  0.02 
 1.58556  0.245862  0.02 
 1.58247  0.246345  0.02 
 1.57938  0.246828  0.02 
 1.5763  0.24731  0.02 



==> anc/improved_TFHM.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      9345,        323]
NotebookOptionsPosition[      8189,        277]
NotebookOutlinePosition[      8536,        292]
CellTagsIndexPosition[      8493,        289]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Q", "=", "1"}], ";", " ", 
  RowBox[{"u", "=", "4"}], ";", " ", 
  RowBox[{"d", "=", 
   RowBox[{"-", "2"}]}], ";", " ", 
  RowBox[{"e3", "=", "4"}], ";", " ", 
  RowBox[{"e2", "=", 
   RowBox[{"-", "10"}]}], ";", " ", 
  RowBox[{"L3", "=", "5"}], ";", " ", 
  RowBox[{"L2", "=", 
   RowBox[{"-", "8"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{
    RowBox[{"2.", "Q"}], "-", "u", "-", "d"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A2", "=", 
   RowBox[{
    RowBox[{"3", "Q"}], "+", "L2", "+", "L3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A3", "=", 
   RowBox[{"Q", "+", 
    RowBox[{"3", 
     RowBox[{"(", 
      RowBox[{"L2", "+", "L3"}], ")"}]}], "-", 
    RowBox[{"8", "u"}], "-", 
    RowBox[{"2", "d"}], "-", 
    RowBox[{"6", 
     RowBox[{"(", 
      RowBox[{"e2", "+", "e3"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A4", "=", 
   RowBox[{
    RowBox[{"6", "Q"}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"L2", "+", "L3"}], ")"}]}], "-", 
    RowBox[{"3", "u"}], "-", 
    RowBox[{"3", "d"}], "-", 
    RowBox[{"(", 
     RowBox[{"e2", "+", "e3"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A5", "=", 
   RowBox[{
    RowBox[{"Q", "^", "2"}], "-", 
    RowBox[{"L2", "^", "2"}], "-", 
    RowBox[{"L3", "^", "2"}], "-", 
    RowBox[{"2", 
     RowBox[{"u", "^", "2"}]}], "+", 
    RowBox[{"d", "^", "2"}], "+", 
    RowBox[{"e2", "^", "2"}], "+", 
    RowBox[{"e3", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A6", "=", 
   RowBox[{
    RowBox[{"6", 
     RowBox[{"Q", "^", "3"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"L2", "^", "3"}], "+", 
       RowBox[{"L3", "^", "3"}]}], ")"}]}], "-", 
    RowBox[{"3", 
     RowBox[{"u", "^", "3"}]}], "-", 
    RowBox[{"3", 
     RowBox[{"d", "^", "3"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e2", "^", "3"}], "+", 
      RowBox[{"e3", "^", "3"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", "A1"}], "Input",
 CellChangeTimes->{{3.762952412724428*^9, 3.762952447438264*^9}, {
  3.762952496800989*^9, 3.762952666772457*^9}}],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{3.762952674114563*^9, 3.763115210834877*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["A2"], "Input",
 CellChangeTimes->{{3.7629526762513905`*^9, 3.762952676268465*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.762952677736358*^9, 3.7631152115410404`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["A3"], "Input",
 CellChangeTimes->{{3.7629526787162952`*^9, 3.762952678898596*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.762952680041028*^9, 3.7631152115649776`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["A4"], "Input",
 CellChangeTimes->{{3.7629526808226843`*^9, 3.762952681069398*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.762952681794513*^9, 3.7631152115889373`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["A5"], "Input",
 CellChangeTimes->{{3.7629526824695673`*^9, 3.762952682793809*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7629526834415016`*^9, 3.763115211612089*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["A6"], "Input",
 CellChangeTimes->{{3.7629526839857006`*^9, 3.762952684327732*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7629526851049232`*^9, 3.763115211631798*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g", "=", "0.64"}], ";", 
  RowBox[{"gp", "=", "0.34"}], ";", " ", 
  RowBox[{"\[Theta]", "=", 
   RowBox[{"ArcTan", "[", 
    RowBox[{"gp", "/", "g"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"deltaR", " ", "=", " ", 
  RowBox[{"4", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "/", "6"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
          RowBox[{"gp", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"2", "/", "3"}], ")"}], "gp", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
          RowBox[{"gp", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], "^", "2"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"gp", "^", "2"}], " ", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"g", "^", "2"}], "+", 
      RowBox[{"gp", "^", "2"}]}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{
  3.762962825119336*^9, {3.7629628892892084`*^9, 3.7629629488491735`*^9}, {
   3.7629629817666607`*^9, 3.7629629960651717`*^9}, {3.762963044329733*^9, 
   3.7629630928984623`*^9}, {3.7629631994688854`*^9, 3.762963243894208*^9}, 
   3.7631151957549887`*^9}],

Cell[BoxData["2.5982423452882983`"], "Output",
 CellChangeTimes->{3.762963245869506*^9, 3.7631152116726894`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"4.2", "*", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "/", "6"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
         RowBox[{"gp", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"2", "/", "3"}], ")"}], "gp", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
        RowBox[{"gp", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.76296545898208*^9, 3.7629655254396296`*^9}, 
   3.7631152027735524`*^9}],

Cell[BoxData["2.596190476190476`"], "Output",
 CellChangeTimes->{3.7629655267569*^9, 3.7631152116906385`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.763115224580715*^9, 3.7631152269525614`*^9}}],

Cell[BoxData[
 RowBox[{"deltaR2", " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "/", "3"}], ")"}], 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", "g", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
       RowBox[{"13", "gp", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
          RowBox[{"gp", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], "^", "2"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"gp", "^", "2"}], " ", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"g", "^", "2"}], "+", 
      RowBox[{"gp", "^", "2"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.763115392429123*^9, 3.7631154210163727`*^9}}]
},
WindowSize->{1366, 685},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (December 10, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2224, 74, 172, "Input"],
Cell[2807, 98, 94, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2938, 104, 96, 1, 31, "Input"],
Cell[3037, 107, 94, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3168, 113, 96, 1, 31, "Input"],
Cell[3267, 116, 94, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3398, 122, 96, 1, 31, "Input"],
Cell[3497, 125, 94, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3628, 131, 96, 1, 31, "Input"],
Cell[3727, 134, 94, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3858, 140, 96, 1, 31, "Input"],
Cell[3957, 143, 94, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4088, 149, 1663, 47, 52, "Input"],
Cell[5754, 198, 112, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5903, 204, 1052, 32, 72, "Input"],
Cell[6958, 238, 109, 1, 31, "Output"]
}, Open  ]],
Cell[7082, 242, 94, 1, 31, "Input"],
Cell[7179, 245, 1006, 30, 31, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/pt.dat <==
3 0.27


==> anc/straub.dtf <==
DTf.
file	straub.png
mainx	0
mainy	0
window	481	63	917	648
axis	00 lin X - lin Y
state	1
continuous	1
tools	1
a4mode	0
distance	1
mode	0
precision	4
texts	\z	, 	, 	, 	\z
colors	-8388608	-16777024	-13598720	-8372032	-16724992	-3407872	-16777012	-16777216	-16777216	-16777216	-1	-16777216
params	7	1	1	2	3	1	4
dump	show	120.0	40.0
point	659.5	571.5	663.9370198430439	586.8724706834143	663.9370198430439	586.8724706834143	2	0	-16724992
point	623.0	523.0	623.2734088651764	626.0027159821043	622.9321004473899	626.0036213094724	0	0	-3407872
point	731.0	449.75	731.7465654692321	731.0074162132704	730.8145946682371	731.0098882843606	0	0	-16777012
point	893.25	674.25	893.2499999999999	674.2499999999999	893.2499999999999	674.2499999999999	0	1	-8388608
point	516.25	675.25	516.25	675.2499999999999	516.25	675.2499999999999	0	1	-16777024
point	893.5	295.0	893.4999999999999	294.99999999999994	893.4999999999999	294.99999999999994	0	1	-13598720
point	260.0	160.0	260.0000000000001	159.9999999999999	260.0000000000001	159.9999999999999	0	1	-8372032
point	195.0	1007.0	203.0	1039.0	219.0	1003.0	6	3
refs	0	0.0	-1	0	0	1	0	0
xtrans	none
ytrans	none


==> anc/straubBTFHM.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     52155,       1097]
NotebookOptionsPosition[     51015,       1072]
NotebookOutlinePosition[     51355,       1087]
CellTagsIndexPosition[     51312,       1084]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Central", " ", "values", " ", "of", " ", "C9", " ", "and", " ", "C10", 
    " ", "from", " ", "Aebischer", " ", "et", " ", 
    RowBox[{"al", "'"}], "s", " ", "fit"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"c9c", "=", 
     RowBox[{"-", "0.7170"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c10c", "=", "0.4007"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cc", "=", 
     RowBox[{"{", 
      RowBox[{"c9c", ",", "c10c"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "End", " ", "of", " ", "vector", " ", "measured", " ", "from", " ", 
     "plot", " ", "in", " ", "positive", " ", "C9", " ", "direction"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ve", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4308"}], ",", "0.5931"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ve", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4008"}], ",", "0.5631"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Semi", "-", 
     RowBox[{"major", " ", "axis", " ", "vector"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v1", "=", 
     RowBox[{"0.93", 
      RowBox[{"(", 
       RowBox[{"ve", "-", "cc"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<v1=\>\"", ",", "v1"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "End", " ", "of", " ", "vector", " ", "measured", " ", "from", " ", 
     "plot", " ", "in", " ", "negative", " ", "C10", " ", "direction"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ve2", "=", 
     RowBox[{"0.97", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.6202"}], ",", "0.2726"}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Use", " ", "v2f", " ", "just", " ", "to", " ", "get", " ", "the", " ", 
      "length", " ", "of", " ", "semi"}], "-", 
     RowBox[{"minor", " ", "axis", " ", "vector"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v2f", "=", 
     RowBox[{"ve2", "-", "cc"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Construct", " ", "vector", " ", "perpendicular", " ", "to", " ", 
      "semi"}], "-", 
     RowBox[{"major", " ", "axis"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v2", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"v1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"v1", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"v2f", ".", "v2f"}], "/", 
        RowBox[{"v1", ".", "v1"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<v2=\>\"", ",", "v2"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"C9", ",", " ", 
     RowBox[{
     "C10", " ", "direction", " ", "in", " ", "terms", " ", "of", " ", "CL"}],
      ",", " ", "CR"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dir", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"9", "/", "5"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "5"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s1", "[", "a_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"v1", ".", "dir"}], " ", "a"}], " ", "-", " ", 
       RowBox[{"v1", ".", "cc"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"v1", ".", "v1"}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s2", "[", "a_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"v2", ".", "dir"}], " ", "a"}], " ", "-", " ", 
       RowBox[{"v2", ".", "cc"}]}], ")"}], " ", "/", " ", 
     RowBox[{"(", 
      RowBox[{"v2", ".", "v2"}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"delta", " ", "chi", " ", "squared", " ", "from", " ", "fit"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dchiSq", "[", "a_", "]"}], ":=", 
     RowBox[{"2.3", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"s1", "[", "a", "]"}], 
         RowBox[{"s1", "[", "a", "]"}]}], "+", 
        RowBox[{
         RowBox[{"s2", "[", "a", "]"}], 
         RowBox[{"s2", "[", "a", "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"minimise", " ", "chi", " ", "squared"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bsta", "=", 
     RowBox[{"a", "/.", 
      RowBox[{
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"dchiSq", "[", "a", "]"}], ",", "a"}], "]"}], "\[Equal]", 
          "0"}], ",", "a", ",", "Reals"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "value", " ", "of", " ", "delta", " ", "chi", " ", "squared", " ", "at", 
     " ", "the", " ", "minimum"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chsqmin", "=", 
     RowBox[{
      RowBox[{"dchiSq", "[", "a", "]"}], "/.", 
      RowBox[{
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"dchiSq", "[", "a", "]"}], ",", "a"}], "]"}], "\[Equal]", 
          "0"}], ",", "a", ",", "Reals"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"plot", " ", "del", " ", "chi", " ", "squared"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dchiSq", "[", "a", "]"}], ",", 
       RowBox[{"chsqmin", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", 
       RowBox[{"-", "0.7"}], ",", 
       RowBox[{"-", "0.3"}]}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        SuperscriptBox["\[CapitalDelta]\[Chi]", "2"]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Dotted"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "16"}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<dc.pdf\>\"", ",", "%"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"values", " ", "of", " ", "alpha", " ", "at"}], " ", "+", 
     RowBox[{
      RowBox[{"/", 
       RowBox[{"-", " ", "1"}]}], "sigma"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rng", "=", 
     RowBox[{"a", "/.", 
      RowBox[{
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dchiSq", "[", "a", "]"}], "\[Equal]", 
          RowBox[{"chsqmin", "+", "1"}]}], ",", "a", ",", "Reals"}], "]"}], 
       "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[\(\[Chi]\), \(2\)]\)(min)=\>\"", ",", "chsqmin",
      ",", "\"\< and \[Alpha]=\>\"", ",", "bsta", ",", "\"\<+/-\>\"", ",", 
     RowBox[{"Abs", "[", 
      RowBox[{"rng", "-", "bsta"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "A", " ", "more", " ", "general", " ", "s1", " ", "and", " ", "s2", " ", 
     "for", " ", "C9", " ", "and", " ", "C10", " ", "directions"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S1", "[", 
      RowBox[{"c9_", ",", "c10_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v1", ".", 
         RowBox[{"{", 
          RowBox[{"c9", ",", "c10"}], "}"}]}], "-", 
        RowBox[{"v1", ".", "cc"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"v1", ".", "v1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S2", "[", 
      RowBox[{"c9_", ",", "c10_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v2", ".", 
         RowBox[{"{", 
          RowBox[{"c9", ",", "c10"}], "}"}]}], "-", 
        RowBox[{"v2", ".", "cc"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"v2", ".", "v2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dCSq", "[", 
      RowBox[{"c9_", ",", "c10_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"S1", "[", 
        RowBox[{"c9", ",", "c10"}], "]"}], " ", 
       RowBox[{"S1", "[", 
        RowBox[{"c9", ",", "c10"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"S2", "[", 
        RowBox[{"c9", ",", "c10"}], "]"}], " ", 
       RowBox[{"S2", "[", 
        RowBox[{"c9", ",", "c10"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cp1", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"dCSq", "[", 
           RowBox[{"c9", ",", "c10"}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"dCSq", "[", 
           RowBox[{"c9", ",", "c10"}], "]"}], "\[Equal]", "2.7"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"c9", ",", 
         RowBox[{"-", "1.8"}], ",", "0.8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c10", ",", 
         RowBox[{"-", "0.8"}], ",", "1.8"}], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"FontSize", "\[Rule]", "22"}], "}"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(C\), \(9\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(C\), \(10\)]\)\>\""}], "}"}]}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl2", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "c9"}], "/", "9"}], ",", 
       RowBox[{"{", 
        RowBox[{"c9", ",", 
         RowBox[{"-", "1.8"}], ",", "0.8"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Red", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"FontSize", "\[Rule]", "16"}], "}"}]}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["C", "9"], ",", 
          SubscriptBox["C", "10"]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lp", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.7167"}], ",", "0.4037"}], "}"}], "}"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"cp1", ",", "pl2", ",", "lp"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<cp.pdf\>\"", ",", "%"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7662264854051113`*^9, 3.766226519039075*^9}, {
   3.766232949578331*^9, 3.7662329542023745`*^9}, {3.766233211145031*^9, 
   3.766233215290943*^9}, {3.766234632592143*^9, 3.76623486468622*^9}, {
   3.7662349009136457`*^9, 3.766234942999283*^9}, {3.7662349734251814`*^9, 
   3.766235014499476*^9}, {3.766235046102614*^9, 3.7662350461764126`*^9}, {
   3.766235083367487*^9, 3.7662350834801493`*^9}, {3.7662351380312567`*^9, 
   3.766235139063497*^9}, {3.766235194952998*^9, 3.766235195704976*^9}, {
   3.7662352564807386`*^9, 3.7662352832211957`*^9}, {3.766235449645275*^9, 
   3.7662354509188676`*^9}, {3.7662357412247143`*^9, 3.766235741336399*^9}, {
   3.7662357719258003`*^9, 3.766235797673751*^9}, {3.766235929685001*^9, 
   3.766235938938718*^9}, {3.7662360471841793`*^9, 3.766236056987094*^9}, {
   3.7662361487833624`*^9, 3.766236244741149*^9}, {3.7662362810181885`*^9, 
   3.7662362941108537`*^9}, {3.766236348185747*^9, 3.7662363607953043`*^9}, {
   3.766236395693606*^9, 3.766236481558645*^9}, {3.766236516330324*^9, 
   3.766236600806576*^9}, {3.766236754048421*^9, 3.766236820021763*^9}, {
   3.766236913179199*^9, 3.766236918492159*^9}, {3.7662369750571203`*^9, 
   3.7662370128322716`*^9}, {3.766237062830656*^9, 3.7662370645796003`*^9}, {
   3.7662371017417235`*^9, 3.7662371190718355`*^9}, {3.7662371578435135`*^9, 
   3.7662371682025456`*^9}, {3.766309903633477*^9, 3.7663099041471043`*^9}, {
   3.7663101527550735`*^9, 3.766310190560152*^9}, {3.766310226482829*^9, 
   3.7663102569213815`*^9}, {3.766311192629402*^9, 3.76631119860293*^9}, {
   3.766311236999398*^9, 3.7663112655895233`*^9}, {3.7663113007297983`*^9, 
   3.7663113302448196`*^9}, {3.766311720642851*^9, 3.766311733517105*^9}, {
   3.766311846677513*^9, 3.766311863149907*^9}, {3.766311966742481*^9, 
   3.766311970025543*^9}, {3.766312267950187*^9, 3.766312281666319*^9}, {
   3.766312336733018*^9, 3.7663123490613756`*^9}, {3.766312438940943*^9, 
   3.766312849152567*^9}, {3.76631288564935*^9, 3.766312917438959*^9}, {
   3.7663131064907007`*^9, 3.766313128493857*^9}, {3.7663131870861626`*^9, 
   3.7663134217673492`*^9}, {3.76631346569494*^9, 3.7663135302908325`*^9}, {
   3.76631362257434*^9, 3.766313737848459*^9}, {3.76631380327109*^9, 
   3.7663139120853205`*^9}, {3.7663139436269693`*^9, 
   3.7663139680726805`*^9}, {3.7663140084531074`*^9, 3.766314076063769*^9}, {
   3.7663141205651436`*^9, 3.766314120903245*^9}, {3.7663141532900314`*^9, 
   3.766314247980482*^9}, {3.7663142899864435`*^9, 3.7663143098600926`*^9}, {
   3.766314339881212*^9, 3.7663143596173577`*^9}, 3.76631644752349*^9, {
   3.7664028668319893`*^9, 3.766402867662803*^9}, {3.766406841943598*^9, 
   3.766406842206895*^9}, {3.766406919112673*^9, 3.7664069213331165`*^9}, {
   3.7664069829736595`*^9, 3.7664070224304433`*^9}, {3.766407065089162*^9, 
   3.7664070954407196`*^9}, {3.7664071531616116`*^9, 3.766407170161224*^9}, {
   3.7664072175583534`*^9, 3.766407217655057*^9}, {3.7664072659036856`*^9, 
   3.766407294745432*^9}, {3.7664074746042285`*^9, 3.7664074771075263`*^9}, 
   3.7664084859722767`*^9},
 CellLabel->
  "In[259]:=",ExpressionUUID->"17562092-590c-4ec5-9904-3fa215b93273"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"v1=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.294066`", ",", "0.15103200000000006`"}], "}"}]}],
  SequenceForm["v1=", {0.294066, 0.15103200000000006`}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7663131959855785`*^9, 3.76631341489825*^9, {3.7663134693575*^9, 
   3.7663135313271914`*^9}, 3.7663136385990624`*^9, 3.7663136857701745`*^9, 
   3.7663137458323383`*^9, 3.7663138212934084`*^9, {3.766313884070656*^9, 
   3.766313948444095*^9}, 3.766314011189906*^9, {3.7663140417202635`*^9, 
   3.7663140769254627`*^9}, 3.7663141219304914`*^9, 3.766314164878629*^9, {
   3.7663142064974003`*^9, 3.766314218353865*^9}, 3.7663142485698643`*^9, 
   3.7663143115425625`*^9, {3.766314343191886*^9, 3.766314370877836*^9}, 
   3.76640286992216*^9, 3.766406844949086*^9, 3.766406929874208*^9, 
   3.7664070252598124`*^9, {3.7664070684818487`*^9, 3.766407098413763*^9}, 
   3.766407171357977*^9, 3.7664072964767103`*^9, 3.766407477916397*^9, 
   3.766408490194544*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"1b85e696-1f4b-482b-bcc9-a2065d36be66"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"v2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.08158618534103895`"}], ",", "0.15885191998052037`"}], 
    "}"}]}],
  SequenceForm["v2=", {-0.08158618534103895, 0.15885191998052037`}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7663131959855785`*^9, 3.76631341489825*^9, {3.7663134693575*^9, 
   3.7663135313271914`*^9}, 3.7663136385990624`*^9, 3.7663136857701745`*^9, 
   3.7663137458323383`*^9, 3.7663138212934084`*^9, {3.766313884070656*^9, 
   3.766313948444095*^9}, 3.766314011189906*^9, {3.7663140417202635`*^9, 
   3.7663140769254627`*^9}, 3.7663141219304914`*^9, 3.766314164878629*^9, {
   3.7663142064974003`*^9, 3.766314218353865*^9}, 3.7663142485698643`*^9, 
   3.7663143115425625`*^9, {3.766314343191886*^9, 3.766314370877836*^9}, 
   3.76640286992216*^9, 3.766406844949086*^9, 3.766406929874208*^9, 
   3.7664070252598124`*^9, {3.7664070684818487`*^9, 3.766407098413763*^9}, 
   3.766407171357977*^9, 3.7664072964767103`*^9, 3.766407477916397*^9, 
   3.76640849020211*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"86d828ac-ef72-427e-a46f-6b290d990e4d"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV13k4lU0UAHAhRHHfawslW4gSWojUlISIJIrKvrfYkor6su97VJQlqUgh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       "]]},
     Annotation[#, "Charting`Private`Tag$10469#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{0, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQzVnMkpSW9my/yS1TvsAHIg6rthzqsHVD8L2/NawX
UUPw477P/h354Cmcf7nH09xuPoKvur43PTMewXf3L5imLYXgn2l+uqXn5hM4
X8ns58WWyQh+SOnix4f9EPyXHg+eLORD8P1m7X4idvIxnC/WoHlFqwPB3/VJ
d0erB4Kv//jCrHJmBJ8tgy2X4/AjOH9d1i1bg1oE3/iXC/N8CwRfSs5px5of
D+H8S/vvZgduRvDffOXmn1qE4F9feWNDvg6CP++VtfvE5w/g/BP7Dc8GLkfw
DwsdC1yZiOAr/HpzdL4Cgr/5TkjsroP34fzjB3h0ks0R/AVnX9703HYPzpe+
xtwap4Xg+//wkmRceBfO93De3vNQAcF/1Jnw9/3UO3C+4089XxsRBD+ySatN
bOptOF+IPXmPHDeCP2HLgYspXbfg/A2x0U9u/LsJ50/Vl77WVYPgG0tzbDz1
5wacX8Rk1GlRhOCXCTU6PPlwHeEfOd6ve1MQ/ErnY5NUb1+D8+dMXMJ/OgrB
T7y9v3Pe+atw/mtfhsfrfRF8vVu5qv7nriD8kySRKuOC4O8WetGsfvgyIj1O
ex+vW43gv5X8bm1sjOADAANIghk=
       "]]},
     Annotation[#, "Charting`Private`Tag$10469#2"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\[Alpha]", TraditionalForm], 
    FormBox[
     SuperscriptBox["\[CapitalDelta]\[Chi]", "2"], TraditionalForm]},
  AxesOrigin->{-0.7, 4.2190592027016764`},
  BaseStyle->{FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.7, -0.3}, {4.2190592027016764`, 8.033111381714964}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7662361748478193`*^9, {3.766236225723463*^9, 3.7662362467165318`*^9}, 
   3.766236295654682*^9, 3.7662363620554333`*^9, 3.7662364856193714`*^9, {
   3.766236525075423*^9, 3.766236543691023*^9}, {3.7662365845637054`*^9, 
   3.7662366023581247`*^9}, 3.7662368213770885`*^9, 3.7662369194595623`*^9, 
   3.766236979730447*^9, 3.7662370144491587`*^9, 3.766237065860363*^9, 
   3.7662371208061266`*^9, 3.7662371701952705`*^9, 3.7663099064883537`*^9, 
   3.76631019146427*^9, {3.7663102347333255`*^9, 3.766310257425001*^9}, 
   3.766311269717059*^9, {3.7663113091378746`*^9, 3.766311332178651*^9}, 
   3.7663117389240007`*^9, 3.766311866614667*^9, 3.766311975310275*^9, 
   3.7663122840023484`*^9, 3.766312351843762*^9, 3.766312957016864*^9, {
   3.7663131075491056`*^9, 3.766313129227891*^9}, 3.766313195994563*^9, 
   3.7663134149022093`*^9, {3.7663134694642096`*^9, 3.766313531401992*^9}, 
   3.7663136386798515`*^9, 3.766313685848929*^9, 3.7663137459041805`*^9, 
   3.7663138213702*^9, {3.766313884144452*^9, 3.7663139484501123`*^9}, 
   3.766314011197918*^9, {3.766314041728241*^9, 3.766314076934474*^9}, 
   3.766314121935478*^9, 3.7663141648896246`*^9, {3.7663142065073442`*^9, 
   3.7663142183608813`*^9}, 3.766314248575885*^9, 3.766314311615367*^9, {
   3.766314343278651*^9, 3.766314370949646*^9}, 3.766402870141571*^9, 
   3.7664068450209274`*^9, 3.7664069299360423`*^9, 3.766407025315694*^9, {
   3.766407068536703*^9, 3.7664070984815807`*^9}, 3.766407171419813*^9, 
   3.7664072965405393`*^9, 3.766407477970251*^9, 3.7664084902524776`*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"d502c22d-9ece-45af-9eac-6a43ce3f2e18"],

Cell[BoxData["\<\"dc.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.7662361748478193`*^9, {3.766236225723463*^9, 3.7662362467165318`*^9}, 
   3.766236295654682*^9, 3.7662363620554333`*^9, 3.7662364856193714`*^9, {
   3.766236525075423*^9, 3.766236543691023*^9}, {3.7662365845637054`*^9, 
   3.7662366023581247`*^9}, 3.7662368213770885`*^9, 3.7662369194595623`*^9, 
   3.766236979730447*^9, 3.7662370144491587`*^9, 3.766237065860363*^9, 
   3.7662371208061266`*^9, 3.7662371701952705`*^9, 3.7663099064883537`*^9, 
   3.76631019146427*^9, {3.7663102347333255`*^9, 3.766310257425001*^9}, 
   3.766311269717059*^9, {3.7663113091378746`*^9, 3.766311332178651*^9}, 
   3.7663117389240007`*^9, 3.766311866614667*^9, 3.766311975310275*^9, 
   3.7663122840023484`*^9, 3.766312351843762*^9, 3.766312957016864*^9, {
   3.7663131075491056`*^9, 3.766313129227891*^9}, 3.766313195994563*^9, 
   3.7663134149022093`*^9, {3.7663134694642096`*^9, 3.766313531401992*^9}, 
   3.7663136386798515`*^9, 3.766313685848929*^9, 3.7663137459041805`*^9, 
   3.7663138213702*^9, {3.766313884144452*^9, 3.7663139484501123`*^9}, 
   3.766314011197918*^9, {3.766314041728241*^9, 3.766314076934474*^9}, 
   3.766314121935478*^9, 3.7663141648896246`*^9, {3.7663142065073442`*^9, 
   3.7663142183608813`*^9}, 3.766314248575885*^9, 3.766314311615367*^9, {
   3.766314343278651*^9, 3.766314370949646*^9}, 3.766402870141571*^9, 
   3.7664068450209274`*^9, 3.7664069299360423`*^9, 3.766407025315694*^9, {
   3.766407068536703*^9, 3.7664070984815807`*^9}, 3.766407171419813*^9, 
   3.7664072965405393`*^9, 3.766407477970251*^9, 3.7664084905945272`*^9},
 CellLabel->
  "Out[277]=",ExpressionUUID->"e1d361d6-6eac-4c5a-97aa-fa8c8c35ad7b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[Chi]\\), \\(2\\)]\\)(min)=\"\>", 
   "\[InvisibleSpace]", "4.219059202229392`", 
   "\[InvisibleSpace]", "\<\" and \[Alpha]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.5310279920168323`"}], "\[InvisibleSpace]", "\<\"+/-\"\>", 
   "\[InvisibleSpace]", "0.09123625457948914`"}],
  SequenceForm[
  "\!\(\*SuperscriptBox[\(\[Chi]\), \(2\)]\)(min)=", 4.219059202229392, 
   " and \[Alpha]=", -0.5310279920168323, "+/-", 0.09123625457948914],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7663131959855785`*^9, 3.76631341489825*^9, {3.7663134693575*^9, 
   3.7663135313271914`*^9}, 3.7663136385990624`*^9, 3.7663136857701745`*^9, 
   3.7663137458323383`*^9, 3.7663138212934084`*^9, {3.766313884070656*^9, 
   3.766313948444095*^9}, 3.766314011189906*^9, {3.7663140417202635`*^9, 
   3.7663140769254627`*^9}, 3.7663141219304914`*^9, 3.766314164878629*^9, {
   3.7663142064974003`*^9, 3.766314218353865*^9}, 3.7663142485698643`*^9, 
   3.7663143115425625`*^9, {3.766314343191886*^9, 3.766314370877836*^9}, 
   3.76640286992216*^9, 3.766406844949086*^9, 3.766406929874208*^9, 
   3.7664070252598124`*^9, {3.7664070684818487`*^9, 3.766407098413763*^9}, 
   3.766407171357977*^9, 3.7664072964767103`*^9, 3.766407477916397*^9, 
   3.7664084906005116`*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"e6467810-e721-46e8-8f54-7e86bb828d72"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxdVwlUTe33jopCIZQoRKSiVKJBbSJDozQJDUgiyZQyRMqsPhokiRJJfUol
c9rNpXke7q3bHbpD8+1eHxrof+V2/mv9zjprvWvfu8457/vsvZ/n2UoHfHYd
miwiIuI3SUTkz+r6K9vucR4VeZIfRo68YQBHZ2GWHImKx8nvvMnvGFDseLHI
8SIN148MndUtZwAwOZ1OinRsPiehJd7AgJfBBoKbjqHnlN03CWKXwvZ2Ewc6
KivseRZTx4A7r3/efv2Tji9eUE8Z1DDgROgU0/R/GXhM9XDUlHwGdNa4P9ZH
BgpXmOwT1mb4m0F8f+dUX8HdiQ2ls33FEhlwNrl68J/JTMywsV21/joDdMYv
Ju6aon566SUGjPh9OXX5PBMTo1Zp3PVhgPqilevc45kYHNMXSj3EAFnXwXmu
g0wcHd0Y+sSKATff+rx/pcvCUXG/Vb82MCBLd99JrSssrBGzkJFUYcDQ7T8H
YGEUzdb6ghwDZnH6Qu1nsFF4LsgJn6653JaN3neiKIoUOrT92bY3G4ufe1Wk
N9JB1OXsV6sXbHSX4MbK5dIBW5ktrfs5mHz+W/75E3To8vuVOoXJQSGOsNMy
xCaAw0HH/LbdPD06PJXujpfu5uDcO5E5qwRxStQr/0P9HIwb8atZtY4OH81n
/HpxuAspkU+UuEM0+J6d4ziU2IXv/2yDTIOrf177sgtHg+G/jSQaSDlebUjs
7ELrM7tlCz7QIFt9R4+BbTcK8wwt5qxvF127Uc9o1Pa4Lw08xq9urAxyP69/
kgYuFjJvHgZ2Y9XJGn/lAzQwi7DX8WkSPL879fVaDRrsCFcW3D3o3EUKvTxC
hftvM+MvmvWgprWFgWwnFdI3KfukBfcgQz2Hrp5DhVV/FnoPBsyflTf/AhXk
Tmn9M6DSiz1vrA5omVKhnzTGXH6nF0XGLyrM/ANHfC+GRpFFKW0doLeTdcZu
tBdDzkhPDTDoAN68Pwnuw/SafUzKYwrczmhoWXG8D8dhCKZAvJOK5KfCPqxr
fvA8uq4dGjYpCu5+TFfw/RCm1Q7SzlKGl7T70Xe88NrBedawe8jlfsy/v6U2
1LoN/uLaj0G6zKLcUDJk17NWPGsTPP+nHG6TQeGwYVif2gBmRVQ9iU8lgdQ0
6bZJXgM4vm1pEsQ8/HMNoJfKpFjahVbQjLACxZIBtN4w6rOzrwWMBnOmRdAG
UHkcyBY4Qnq9+LY4F2tVElJYP5shif3q5Uo5Ln5qn/221bMZRPcUx29bwsXx
sp7XDHzag3eRy7io1V+08eO3JhiHV52LAy57j61+1gT269/WGuhw8U+2ixyb
YEbvg8NxGwTvz9kBIW2NkPNew9PFhIt/99kIJb+rLyuYcdFfVTIic0kjjLR7
GNZbc7FEQ/KraGoDeKrT1MzsufgXxwaIyb8622s3Fz3yP15f4lUP66/P29ol
iMfLOL4Obvn92JBlycVTzF1bWv6thdP9hQMndnDxb93UApUeeUFG8P3csEDb
+vIaYv9F+OzWg9FqmEOLOXNIiYvjtLCzGprO3JMeGh7AuRK+Oj/KKuGzvtvP
F0kDwvNVEHhbmqd5FalUgNKw85167QFsirBU0xguI/L565R57Y/lZVCx9G7J
XL9+HIfT9StQkmcomazvxzLfp1/m/iiFiCp/asFAH/Zsr1y6KLmUqLeTAWe0
m1VL4b2e4vTLEn1oS/Yey8stAWpwwKlNy3pxbUBt4GnPEqLeq3J6v/RblIBM
Rv68gRRBHMPKSTAtgU7jn9uTUrrRpTSVe8SvhOg/ibS2y6+vlECGA1l8i1w3
GiaGcwYSSqAvN+yWp1MXRmqKS1YtKyX4Ilr6yGv3o6WgrvdyLHILB41zvXss
RkvBxen0wkJFDp7iXvR4tOIrwVc3NY65lMiUgUsG/4H8KAuvvvY5vjOsDKL7
zh52lWHhmTub1hXWlxP8GX5q4fUn0yvA4eG5kPMMJl5I83fQWVIB9SodV+MK
mAT+E/wtlyCd8IpeBfmtYuHVNAY6Hr8ZbSrIp2l03LUSRQY25DbZHiDVEHqx
5ziX5T+lFnjGUg9jB+gol2F56JhMLYiznn0zpdKJepnQn1ybb4ttROtgywex
RJPpdNxqqyvhaVIHc259DLP+SiPqb0LP9PYrfHghWw8BBj4iOVo0NJkqaiZ9
sx48jEXX+DRRiXoW8hSGsCeNULY1ACfis+pkdyo+OxKpspXZAGHczeeXiFGJ
fhHyFLbZ8W6LJjTC9vfO5tu2dWDSy9Mpes6C/vNb2Bz/hEL0q5CX8MC+UdLO
dc3Ael/kPtbbjjW7G6ziR5pByEOYOX9oqp1hK0iy6qUpKW14aR05WCOzFcSp
mbXfvdsIfjmifj4Ho8n4o+hRvFYAGe4GNfY7hJEJfqq7IJrmcJeMwhWEv6OE
wzVluRgyhDupt9X8RyL4r/P7cl/zbBL6vFgkMpLVDsOBAZQlr0moXjp360pG
O9BeDMvlhpAIfg1Kjbnjfp6EdVkz27wGKNAU8G7E5gAJ5y7b3W/1qgNaH89x
d3UlEXxeQJ11xtqNhH2LJ5k2r6RCreHo5OdHSXjCZZuD2j0qaCm/qVYVvG9C
L1oXOOGmaBKSPA9ajk6mwcf89Q+dUklIKWZ7j6yiASX31oBjH4nQs4nzbUgM
1IgRE+hpa5eUSRYZ18yZPkRZTodIGYNVnGYyob8TeO9zyu2dWkKHpcuSpksY
taNu8Uusb6fDWrWyD7oR7YT+T+SvaeiJpZceA3bZw1EvzQ6ki7U2DrkxQG6z
Q32GRwcOje53XHuUQdQHKeXois4rDFCeFH16lQoVzUiLhtPuMmBd+Ezpkg9U
zNsk8fBsBoOov2OBJqFhmQz4X7/2fehTirV1Nf6S2rWMIciXWMG7X81HqlC/
+t1bp1kU0H/k++v3jCoiP9Fyl9PV71fidpsHdnuXdsATF2fzfptK9NEJiO4J
6oA5Kft6vcUqifw0kufHmVAqMMo0fXucEhWEfY0bM8m7DRKpUHnF88KMzRX4
Y09Qwq8PVJBdrDFP27iCyNe0rgd7v7aXY7KbxZcWZxpk6c2cq1VcTuTHqlJO
vvZDOdbaW1DmPqfByyyzIctH5UQ+SgpDF7/NL0cXzeLTXvV0sFImt+UKnp/A
P/Xtmzi7pnK89EYpf7o8A8obaXkSuyowyFUejr1lQKvW7ec7bCsIPzmx/6va
ck2enxggrb2MRp9TiatWmfwYM+2EsFD6zV6XShTyFsiZeG3njFSilJ1GoFpZ
J4hsOxv5XoBvRtLFpuChTpiuUq53nFeFQh8K8tJHo1Nlq3Ggolc6cRMThDqF
tQG1RhftmGB5bM7X9uc1KORRyJqxxyKMXoO0pw6RAp4V+qdafNzYU5+myQK7
bf4Ma/s6FPpQoBxY3KJxpQ7DrLgRnsiCBT7JB8gK9Xi58k1CcB9L6Gca8PGM
w/7D+mzwCh6VbXBrwFmyvz/2mbPh0/Z9BpMHG1DI+0J9bESj+ooi/j02nCjs
0Z4Z0IS2lUGDKp/YIOQpfMry2KpbyQaNMM/MjOUtWDBFTvzBf2xQCl57XqW2
BXOL9kScnsEBIQ9hsfK2oEXqHDAIfa20R56Ef3WcAx6rVbe5uJHxYOk+nuYm
DoDJ6aMO2WS8PjX+UdgWDtF/eSuOtS0054CahcJU9dUULL7X4ajkyAFj3Sdq
w80U3Kiq/266A4fop7Bh85WK9oL/15PVbGKpeLBZ+uwXSw5IPuKkewvmmU4b
hxDl7RyC/w9vWWabp8OBt37ZC/Zo07G8KXXNx2UcyFsT6zrZlI6JumVT3JU4
hB7VN3nxs0Q5sDL6RoGqLwPPxY3O0epmw4isWR5nfidqJUUfbfzKJvSurrXh
LTuDDSaJ3+7/+6oTq+z6luxNZMO37/ovtQKZBP4ic/aGLG5lYvHRZhs/ezah
r3uiltU1W7KhwPCo0nFFFmqSvlUnbWIT80g4xzQ4T4YNlzrLIu7+ZKFwJfS8
2fG3n2sdC3zFvU+8q2QT9ePkM5awVoaDkXLB7W33WUJ/xcGaSuW41DsseDTV
2ijqEAcVPELONfuy4PuU8v20GA5aBd/76OzGIvyFxuA/rFxjFuQm3x+8tbgL
dYdjPUgrWKB9I91s99Muor4n5o+zYg/1bfqZYBtbvthtRTdOvu9QvTuDSfib
L2P7JKsimdC1PiqWJ9+DEaF5HXVGTHB2LDSVWtmD237WaaatY4LZ8RlF0zR7
iH6b8FO+P+zvkus6gapGH9uxqBfFzpxRjkjvhKVt5q0eob1EP0/MD5uPfyz7
eKQT/guV9zGZKfBrlzWrdJZ3En5OmanTzxlkQFX1YZ/w4T70PDJJclUkAw4M
pIY9Le5H6uoV6RekGIR/fGss568yRofAG3L+uzv60e7rWouYUTq80al6RO/s
//95Uehnf/sZKbLbabD53cwzL7Zxseb3Zq2ONzT4Zhm+xu0Il+DH8tj0lJtp
XJQ/I9lqLk4T4s/FBNuNtz/fp4LTvDLrV7MH8aRUrrOhNRUmOZG1LxgMEvz9
F/9BTMlI9bitRoHi8uFbN8sH8dJ9m39uRraDdmuhxOOeQULv/648tH4QWvc4
oA28r19hRSrxMLzmtO+0b2RgGzgcMlrPI/zE3/zx0H8/04d8jQSZlE/fb5zi
4YIgN3UVIIFtwcXEkAs8wp8solgfTHnKQ6l8z+/3lFqhoOD3tk0feMS8o6B+
d0pdNg/Xin3siPNpgd3jhC14/uwJsQVrW8B/zTXvb708wj85H+b2PB3jYaap
abdmUBOcmn1jDGX4yI+dmUunNoL2lCbNlwv4hD+74ca/HanIx8i6hviEgEYh
3/JRTEl/7KRuI2yRrBMP0ONjvmJ9ce+xBliompVdDnzCDyaJqfvGWvBxj7+o
snxAPVgH7vDu2Mcn/GVgyvztogf5uIL/bYvDojoYOo3aISf5hF811rhmqXmR
j51btvhsCKmGquBZlEZBPDHPSD4zdEkQxFfMZy3fOr8ajpy/qP8ggE/46YM7
zWwlBHH+lFCT4qUVcEPse7aSLx9v6VS076j/CsbXdBzOneIT88vnvaU6Nd58
HMq4+tk+vRSes2Py57rzcYHXq+WTD5YA47iBQcwePv7NYzGY/DmmHR9z1iZd
lGopgpazQz4/zPnYvwk1jdSL4GVii7yqMR/rbaT3exsUQlaFyOEt2nwcl1fv
Aijf5CxyeTUfywxeKtmsKCDwVVNR+uCVnA9alJDb3bJ8IT/kgXe56qzbknxU
Nzafv8MyD2qUKVr3f/LQkv9l79mwXOiscZsk8p0n7N/cv/z6Hw+v6ogVrvDK
ha7fG1NXU3l4k6m1Y8gY4bimivzMKh6OH3/wC1E/IfMlDaX2f4GIzUfrLDJ5
2Gz4ipqkng2JzPkM/cc8HKfHn5+IetYIHKhbo/sBqh7OPnxrBw//k7c7uqTx
HYxIzErgLeThmfGNvCX6Re5cLmu7WRY8lTSxpPYNoiEj86fliTdQp2BoS64Z
xDD11gubAzKJfqy9HKY13zMDvNe1K6/bMYjZ47yQBqvEm5aoCmL/6ru9OwXx
OHyC+H27zz1lQbxm5aU4BUF8wqHCvVMtjeAD/8/NEe+pKbCZ+mrvzBIuyshd
lx0uT4YH+8VH0jK5WFpEsZLXTRb6YQF/pAb8bHR9CSlTFG4uFMzvIgmWNUYn
kgh+Wpam6dl6/wWcex6UoCTFxdV9J6ZuV3oB/V/3dplLDOAw2+rTVLlEgv9k
PD+uqWA9h5ySlNVBmf2ocNV2eXvzc9jMeVTbfrcPk3bIRiXYJxL8yjknMdfs
RiKYFS4LF1HrQxn4fe18TCL8dF8XJ67di1ZhwSWPjJIIfv+hKHGlmZcE/8U4
PY0N6MERR7KB0aOXoP7AXHQDqxvb1sS6XdqaQuiJyQkXV43RfyH63/sDZcld
GFRrN0aWSYPpW8/amyZ1oeqjGeS7CmnQbbb0tvqzLgL/CX2D7hWLCm6lQ4Cr
LT3xPAcdmm0Cp4VkwO+HIzf14tjovj5aYvOFN4TeznKJ1TonkgVrlSOTLtux
Ue+zQVOUURYsXUe1zZ7GJuplQt8TdFLtoow+QKbvTd8FWkwMLEh43MX+RPiH
uPlGG07LfwFtIzuKkzuDqP+ZW10iQhcy8MD+6acui+QR/uTO8STX9WZ5sLNl
50DzTToauc/FQ2vzCb/zI+91UklgIbz7cdIpVTDvrmRteJdtWARR4lpvliVT
if6f8FMba51np8iWwhLRLL3nmRTMLsc+qS9fwSy5qEgxsB3r5pBJah7lhF+T
NbDWU59bAVkWpuzpLW0EX5UYFpYuNiWj7ki+fkFhFeEPD2cni+p71IDxwNg/
j1VbCX4sCs7KcpFpwdfKBU/GltQR/rOj9/P0cPl6kKXX7AqY0UTwcbWffYzI
okYUroT/dXPY/jrIogkcFH6l6J6sJ/TimOhplvGpOgw64D76+GALeB2N19oS
V4ulpeGTBiJaIenJqFuMVS2hVxN+fGP3fJ+7TiTo3OyoN3N1Dc6abOBeObON
8Pehk/Vi301ph47K4hktgnlsQk//dz77P+HniMY=
    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        StyleBox[
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
          141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
          154, 155, 156}],
         FontSize->22]},
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"983.2964604753705`", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.12214925922571943`"}], "+", 
                    RowBox[{"0.15885191998052037`", " ", 
                    TagBox["c10", HoldForm]}], "-", 
                    RowBox[{"0.08158618534103895`", " ", 
                    TagBox["c9", HoldForm]}]}], ")"}], "2"]}], "+", 
               RowBox[{"83.72884350742356`", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.15032679959999995`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.15103200000000006`", " ", 
                    TagBox["c10", HoldForm]}], "+", 
                    RowBox[{"0.294066`", " ", 
                    TagBox["c9", HoldForm]}]}], ")"}], "2"]}]}], "\[Equal]", 
             "1"}], ",", 
           RowBox[{
             RowBox[{
               RowBox[{"983.2964604753705`", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.12214925922571943`"}], "+", 
                    RowBox[{"0.15885191998052037`", " ", 
                    TagBox["c10", HoldForm]}], "-", 
                    RowBox[{"0.08158618534103895`", " ", 
                    TagBox["c9", HoldForm]}]}], ")"}], "2"]}], "+", 
               RowBox[{"83.72884350742356`", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.15032679959999995`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.15103200000000006`", " ", 
                    TagBox["c10", HoldForm]}], "+", 
                    RowBox[{"0.294066`", " ", 
                    TagBox["c9", HoldForm]}]}], ")"}], "2"]}]}], "\[Equal]", 
             "2.7`"}]}], "}"}]],
      Annotation[#, {
       983.2964604753705 (-0.12214925922571943` + 
            0.15885191998052037` HoldForm[$CellContext`c10] - 
            0.08158618534103895 HoldForm[$CellContext`c9])^2 + 
         83.72884350742356 (0.15032679959999995` + 
            0.15103200000000006` HoldForm[$CellContext`c10] + 
            0.294066 HoldForm[$CellContext`c9])^2 == 1, 
        983.2964604753705 (-0.12214925922571943` + 
            0.15885191998052037` HoldForm[$CellContext`c10] - 
            0.08158618534103895 HoldForm[$CellContext`c9])^2 + 
         83.72884350742356 (0.15032679959999995` + 
            0.15103200000000006` HoldForm[$CellContext`c10] + 
            0.294066 HoldForm[$CellContext`c9])^2 == 2.7}, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        StyleBox[LineBox[CompressedData["
1:eJwt09VSFQAARdGL3YLdSilid2IHZaGCHdiJ7ddgIHYHKHYXdnd3FzbocsaH
9QF7zpzQ1LSk2UGBQOA26SxhKctYTgYryGQlq1jNGtayjvVsYCOb2MwWtrKN
7ewgi2x2soscdrOHvexjPwc4yCEOc4SjHOM4JzjJKU6TyxnOco7zXOAil7jM
Fa5yjevc4Ca3/rff4S73uM8DHvKIxzzhKc94zgte8orXvOEt73jPBz7yic98
IY+vfOM7P/jJL36TTwF/CBgliEIUpghFKUZxSlCSUpSmDGUpR3mCCaECFalE
ZapQlWpUpwY1qUVt6lCXeoQSRjgRRFKfBkTRkGga0ZgmNKUZzWlBS1rRmja0
pR3t6UBHOtGZGLrQlW50pwc96UVv+tCXWOKIJ4FE+tGfAQxkEEkMZghDSSaF
YQxnBCMZxWjGMJZxjCeVCUxkEpOZwlSmMZ0ZzGQW/86UxhzmMo/5LGAhi1jM
X5WIbpU=
          "]],
         FontSize->22]},
       RowBox[{"{", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"983.2964604753705`", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.12214925922571943`"}], "+", 
                    RowBox[{"0.15885191998052037`", " ", 
                    TagBox["c10", HoldForm]}], "-", 
                    RowBox[{"0.08158618534103895`", " ", 
                    TagBox["c9", HoldForm]}]}], ")"}], "2"]}], "+", 
               RowBox[{"83.72884350742356`", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.15032679959999995`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.15103200000000006`", " ", 
                    TagBox["c10", HoldForm]}], "+", 
                    RowBox[{"0.294066`", " ", 
                    TagBox["c9", HoldForm]}]}], ")"}], "2"]}]}], "\[Equal]", 
             "1"}], ",", 
           RowBox[{
             RowBox[{
               RowBox[{"983.2964604753705`", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.12214925922571943`"}], "+", 
                    RowBox[{"0.15885191998052037`", " ", 
                    TagBox["c10", HoldForm]}], "-", 
                    RowBox[{"0.08158618534103895`", " ", 
                    TagBox["c9", HoldForm]}]}], ")"}], "2"]}], "+", 
               RowBox[{"83.72884350742356`", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.15032679959999995`", "\[VeryThinSpace]"}], "+", 
                    RowBox[{"0.15103200000000006`", " ", 
                    TagBox["c10", HoldForm]}], "+", 
                    RowBox[{"0.294066`", " ", 
                    TagBox["c9", HoldForm]}]}], ")"}], "2"]}]}], "\[Equal]", 
             "2.7`"}]}], "}"}]],
      Annotation[#, {
       983.2964604753705 (-0.12214925922571943` + 
            0.15885191998052037` HoldForm[$CellContext`c10] - 
            0.08158618534103895 HoldForm[$CellContext`c9])^2 + 
         83.72884350742356 (0.15032679959999995` + 
            0.15103200000000006` HoldForm[$CellContext`c10] + 
            0.294066 HoldForm[$CellContext`c9])^2 == 1, 
        983.2964604753705 (-0.12214925922571943` + 
            0.15885191998052037` HoldForm[$CellContext`c10] - 
            0.08158618534103895 HoldForm[$CellContext`c9])^2 + 
         83.72884350742356 (0.15032679959999995` + 
            0.15103200000000006` HoldForm[$CellContext`c10] + 
            0.294066 HoldForm[$CellContext`c9])^2 == 2.7}, 
       "Tooltip"]& ]}], {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVjH1YywkcwHfFMRSHcpRL9IbDJa/J8213UnSj6zqUSi8k0pa0U1F5zlii
xJTaVYpLqzUpfr/e1r5lrVovLoTpTeWlbXJrqks269wfn+fzx+d5PpZBTM9D
BhQKhf6F/93LShG3tupQGjp8KTNTBolNcRmJMh06l/F3laXLwMEsPHJbgw6r
tQFzWrhfeq27jQh1WJryiKtLloH9TGqKoEyH2ffLeAf+kAE796xfUoYOWRQW
3zpMBitaonWuB3VonTEhKXWSAWtJsKNEq0V2o4FW9rIJPryqOm61UIsjFrfd
vE2boIRa4pDk8gk1fkZjNJ9G2BxzKdX09wlcm2i7siuvAQq/es83SvuIVsWP
nZ+8kIL3kNKdKhnHvwgaYWUhBbX6SBHz5b/YUUGjPvWqB8+tT27pJsdwB3/0
7foUCYwNyW1T1oyhe1zYsuGOBxBPBB5Ooo+i3v0EUGc9ANe+8/YXY0cQKFB1
yqMOerzS0ssEH7A+t0ack1EL3gM25dtaNDjC4rnQbiKYPPYK6poYxlgWrWV8
lRjKO6fKuk2HMTB0xpxjPBG4+zinUSP+wXaHzaE042oolAiFQe1D6NesjpNl
VcITf8utV4ze4Q6vJs/ZsyogTtzW3xSqRM9CuzfT0kkY2X3m89PcQazWFG0Q
UwgwZE3d/UP/GxTO5f75NPIecP0lBBdeY7XeQHxjshTUMRxua+wArui9dsM2
/C60eLPPG3f0Yeg3fnH1KiGc4RX4bwnrxZQFvgNaqgAM33jmTFF0YtSUG9I7
qgI4X8Gc3pf7HLkczbJGSj7kqTMCQuZ1YKSGQ9kvz4Nh+mErTno7Nn7bMS0o
LhsSju6yjhI0o9mp8ikv7l+H3ZTBnjXZEtQULdVvZ14B8JA+szCuwuPGPl2T
dhzYF3PTmetWhBzTLYJR35MgnrNcbNYdBouy3/XflmzCY792HTz3SgABcu2d
rc3RyD5d8fDjYhGw+rrj1+oTkZ+Ws2SkuB5UNXpzecBV5OekGxDLWyCmcLx4
rnUGOg07slMXPgJOY6jznpActJpe6bsuqAOu+PYwDn93E6NEK1xXaZ5DLuNH
sHPLx9Qd49KLzC7I+rtLYRPMx2K65yJ5aS8E8A4tqHUT4IKTHrVOi/shMF7Q
2HPsDsoNwJ8tGQCTtxH6ZuFdpGh9GuIDX8PxdbenNiwuw/11EeW3lr6F8MuV
dEPhPdwgoXNROgg/W7jIky0JlE+OfjJuG4SJhhceRnYExjplBfl3DEI+gyG7
tJpAMaGy/zwwCPqa61UXtxDoyue0O1IUUOqryrrwG4H7kuuMSEcFmPAuB567
QGDM3vWJxSUK6JnfqTqtIdD8WrdaSyogScQI1o1/+bWf3esuVsDGg4bdp/QE
Gux8bKNqVUDqve/bYmeSmOTElNqqFEDzTCiJtiaRZ1locMtKCfmXraKivEl0
8vc4+mGlEn7ZWDk0coDEXt74I5qDEvS99EMnQkhcOn97Xh9NCXtXn9wTeYJE
wdev4LsDSqC2yTZFJJO466ekgvAQJZRH+ZequSQOJ9jPrglXQrD5yHImj8R1
Ewm9+08rQRRmbsYoIPHZetvtgrNKODKvlPteSGJ05EPhpyQlmFS7zAq/T+Ki
EpbJzqtKqAvqZA9VkSh6Zx6XmakExgzm57A6Ev8DsOWfsw==
        "]]},
      Annotation[#, "Charting`Private`Tag$10589#1"]& ]}, {}, {}}, {{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], 
      PointBox[{{-0.7167, 0.4037}, {-0.7167, 0.4037}}]}, {}}, {}, {}, {}, {}}},
  AspectRatio->1,
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(C\\), \\(9\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(C\\), \\(10\\)]\\)\"", TraditionalForm]},
  AxesOrigin->{0., 0.},
  BaseStyle->{FontSize -> 22},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "GridLinesInFront" -> True},
  PlotRange->{{-1.8, 0.8}, {-0.8, 1.8}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7662361748478193`*^9, {3.766236225723463*^9, 3.7662362467165318`*^9}, 
   3.766236295654682*^9, 3.7662363620554333`*^9, 3.7662364856193714`*^9, {
   3.766236525075423*^9, 3.766236543691023*^9}, {3.7662365845637054`*^9, 
   3.7662366023581247`*^9}, 3.7662368213770885`*^9, 3.7662369194595623`*^9, 
   3.766236979730447*^9, 3.7662370144491587`*^9, 3.766237065860363*^9, 
   3.7662371208061266`*^9, 3.7662371701952705`*^9, 3.7663099064883537`*^9, 
   3.76631019146427*^9, {3.7663102347333255`*^9, 3.766310257425001*^9}, 
   3.766311269717059*^9, {3.7663113091378746`*^9, 3.766311332178651*^9}, 
   3.7663117389240007`*^9, 3.766311866614667*^9, 3.766311975310275*^9, 
   3.7663122840023484`*^9, 3.766312351843762*^9, 3.766312957016864*^9, {
   3.7663131075491056`*^9, 3.766313129227891*^9}, 3.766313195994563*^9, 
   3.7663134149022093`*^9, {3.7663134694642096`*^9, 3.766313531401992*^9}, 
   3.7663136386798515`*^9, 3.766313685848929*^9, 3.7663137459041805`*^9, 
   3.7663138213702*^9, {3.766313884144452*^9, 3.7663139484501123`*^9}, 
   3.766314011197918*^9, {3.766314041728241*^9, 3.766314076934474*^9}, 
   3.766314121935478*^9, 3.7663141648896246`*^9, {3.7663142065073442`*^9, 
   3.7663142183608813`*^9}, 3.766314248575885*^9, 3.766314311615367*^9, {
   3.766314343278651*^9, 3.766314370949646*^9}, 3.766402870141571*^9, 
   3.7664068450209274`*^9, 3.7664069299360423`*^9, 3.766407025315694*^9, {
   3.766407068536703*^9, 3.7664070984815807`*^9}, 3.766407171419813*^9, 
   3.7664072965405393`*^9, 3.766407477970251*^9, 3.7664084907431946`*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"47573b95-896e-4fb7-9262-146d5e7c73f1"],

Cell[BoxData["\<\"cp.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.7662361748478193`*^9, {3.766236225723463*^9, 3.7662362467165318`*^9}, 
   3.766236295654682*^9, 3.7662363620554333`*^9, 3.7662364856193714`*^9, {
   3.766236525075423*^9, 3.766236543691023*^9}, {3.7662365845637054`*^9, 
   3.7662366023581247`*^9}, 3.7662368213770885`*^9, 3.7662369194595623`*^9, 
   3.766236979730447*^9, 3.7662370144491587`*^9, 3.766237065860363*^9, 
   3.7662371208061266`*^9, 3.7662371701952705`*^9, 3.7663099064883537`*^9, 
   3.76631019146427*^9, {3.7663102347333255`*^9, 3.766310257425001*^9}, 
   3.766311269717059*^9, {3.7663113091378746`*^9, 3.766311332178651*^9}, 
   3.7663117389240007`*^9, 3.766311866614667*^9, 3.766311975310275*^9, 
   3.7663122840023484`*^9, 3.766312351843762*^9, 3.766312957016864*^9, {
   3.7663131075491056`*^9, 3.766313129227891*^9}, 3.766313195994563*^9, 
   3.7663134149022093`*^9, {3.7663134694642096`*^9, 3.766313531401992*^9}, 
   3.7663136386798515`*^9, 3.766313685848929*^9, 3.7663137459041805`*^9, 
   3.7663138213702*^9, {3.766313884144452*^9, 3.7663139484501123`*^9}, 
   3.766314011197918*^9, {3.766314041728241*^9, 3.766314076934474*^9}, 
   3.766314121935478*^9, 3.7663141648896246`*^9, {3.7663142065073442`*^9, 
   3.7663142183608813`*^9}, 3.766314248575885*^9, 3.766314311615367*^9, {
   3.766314343278651*^9, 3.766314370949646*^9}, 3.766402870141571*^9, 
   3.7664068450209274`*^9, 3.7664069299360423`*^9, 3.766407025315694*^9, {
   3.766407068536703*^9, 3.7664070984815807`*^9}, 3.766407171419813*^9, 
   3.7664072965405393`*^9, 3.766407477970251*^9, 3.7664084910723495`*^9},
 CellLabel->
  "Out[287]=",ExpressionUUID->"1911cc33-d7d3-4b83-90f6-68a7f9a02a6f"]
}, Open  ]],

Cell[BoxData[
 NamespaceBox["LinguisticAssistant",
  DynamicModuleBox[{Typeset`query$$ = "\:f353", Typeset`boxes$$ = 
   RowBox[{"Entity", "[", 
     RowBox[{"\"Character\"", ",", 
       RowBox[{"Missing", "[", "\"NotAvailable\"", "]"}]}], "]"}], 
   Typeset`allassumptions$$ = {}, Typeset`assumptions$$ = {}, 
   Typeset`open$$ = {1}, Typeset`querystate$$ = {
   "Online" -> True, "Allowed" -> True, "mparse.jsp" -> 
    0.6145552`7.2401058912615275, "Messages" -> {}}}, 
   DynamicBox[ToBoxes[
     AlphaIntegration`LinguisticAssistantBoxes["", 4, Automatic, 
      Dynamic[Typeset`query$$], 
      Dynamic[Typeset`boxes$$], 
      Dynamic[Typeset`allassumptions$$], 
      Dynamic[Typeset`assumptions$$], 
      Dynamic[Typeset`open$$], 
      Dynamic[Typeset`querystate$$]], StandardForm],
    ImageSizeCache->{32., {7., 18.}},
    TrackedSymbols:>{
     Typeset`query$$, Typeset`boxes$$, Typeset`allassumptions$$, 
      Typeset`assumptions$$, Typeset`open$$, Typeset`querystate$$}],
   DynamicModuleValues:>{},
   UndoTrackedVariables:>{Typeset`open$$}],
  BaseStyle->{"Deploy"},
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True]], "Input",
 CellChangeTimes->{
  3.7663130252994275`*^9},ExpressionUUID->"e3d2ad52-ad6b-46c5-8b21-\
bb0aff46eb8e"]
},
WindowSize->{704, 557},
WindowMargins->{{0, Automatic}, {5, Automatic}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 14618, 375, 898, "Input",ExpressionUUID->"17562092-590c-4ec5-9904-3fa215b93273"],
Cell[CellGroupData[{
Cell[15223, 401, 1138, 21, 22, "Print",ExpressionUUID->"1b85e696-1f4b-482b-bcc9-a2065d36be66"],
Cell[16364, 424, 1186, 23, 22, "Print",ExpressionUUID->"86d828ac-ef72-427e-a46f-6b290d990e4d"]
}, Open  ]],
Cell[17565, 450, 8901, 164, 293, "Output",ExpressionUUID->"d502c22d-9ece-45af-9eac-6a43ce3f2e18"],
Cell[26469, 616, 1694, 24, 32, "Output",ExpressionUUID->"e1d361d6-6eac-4c5a-97aa-fa8c8c35ad7b"],
Cell[28166, 642, 1439, 25, 24, "Print",ExpressionUUID->"e6467810-e721-46e8-8f54-7e86bb828d72"],
Cell[29608, 669, 18415, 342, 355, "Output",ExpressionUUID->"47573b95-896e-4fb7-9262-146d5e7c73f1"],
Cell[48026, 1013, 1694, 24, 32, "Output",ExpressionUUID->"1911cc33-d7d3-4b83-90f6-68a7f9a02a6f"]
}, Open  ]],
Cell[49735, 1040, 1276, 30, 40, "Input",ExpressionUUID->"e3d2ad52-ad6b-46c5-8b21-bb0aff46eb8e"]
}
]
*)



==> anc/straubBTFHM_Joe.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     54291,       1144]
NotebookOptionsPosition[     52931,       1115]
NotebookOutlinePosition[     53266,       1130]
CellTagsIndexPosition[     53223,       1127]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Central", " ", "values", " ", "of", " ", "C9", " ", "and", " ", "C10", 
    " ", "from", " ", "Aebischer", " ", "et", " ", 
    RowBox[{"al", "'"}], "s", " ", "fit"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"c9c", "=", 
     RowBox[{"-", "0.7170"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c10c", "=", "0.4007"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cc", "=", 
     RowBox[{"{", 
      RowBox[{"c9c", ",", "c10c"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "End", " ", "of", " ", "vector", " ", "measured", " ", "from", " ", 
     "plot", " ", "in", " ", "positive", " ", "C9", " ", "direction"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ve", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4308"}], ",", "0.5931"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ve", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4008"}], ",", "0.5631"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Semi", "-", 
     RowBox[{"major", " ", "axis", " ", "vector"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v1", "=", 
     RowBox[{"0.93", 
      RowBox[{"(", 
       RowBox[{"ve", "-", "cc"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<v1=\>\"", ",", "v1"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "End", " ", "of", " ", "vector", " ", "measured", " ", "from", " ", 
     "plot", " ", "in", " ", "negative", " ", "C10", " ", "direction"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ve2", "=", 
     RowBox[{"0.97", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.6202"}], ",", "0.2726"}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Use", " ", "v2f", " ", "just", " ", "to", " ", "get", " ", "the", " ", 
      "length", " ", "of", " ", "semi"}], "-", 
     RowBox[{"minor", " ", "axis", " ", "vector"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v2f", "=", 
     RowBox[{"ve2", "-", "cc"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Construct", " ", "vector", " ", "perpendicular", " ", "to", " ", 
      "semi"}], "-", 
     RowBox[{"major", " ", "axis"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v2", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"v1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"v1", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"v2f", ".", "v2f"}], "/", 
        RowBox[{"v1", ".", "v1"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<v2=\>\"", ",", "v2"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"C9", ",", " ", 
     RowBox[{
     "C10", " ", "direction", " ", "in", " ", "terms", " ", "of", " ", "CL"}],
      ",", " ", "CR"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dir", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"9", "/", "5"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "5"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s1", "[", "a_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"v1", ".", "dir"}], " ", "a"}], " ", "-", " ", 
       RowBox[{"v1", ".", "cc"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"v1", ".", "v1"}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s2", "[", "a_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"v2", ".", "dir"}], " ", "a"}], " ", "-", " ", 
       RowBox[{"v2", ".", "cc"}]}], ")"}], " ", "/", " ", 
     RowBox[{"(", 
      RowBox[{"v2", ".", "v2"}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"delta", " ", "chi", " ", "squared", " ", "from", " ", "fit"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dchiSq", "[", "a_", "]"}], ":=", 
     RowBox[{"2.3", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"s1", "[", "a", "]"}], 
         RowBox[{"s1", "[", "a", "]"}]}], "+", 
        RowBox[{
         RowBox[{"s2", "[", "a", "]"}], 
         RowBox[{"s2", "[", "a", "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"minimise", " ", "chi", " ", "squared"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bsta", "=", 
     RowBox[{"a", "/.", 
      RowBox[{
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"dchiSq", "[", "a", "]"}], ",", "a"}], "]"}], "\[Equal]", 
          "0"}], ",", "a", ",", "Reals"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "value", " ", "of", " ", "delta", " ", "chi", " ", "squared", " ", "at", 
     " ", "the", " ", "minimum"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chsqmin", "=", 
     RowBox[{
      RowBox[{"dchiSq", "[", "a", "]"}], "/.", 
      RowBox[{
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"dchiSq", "[", "a", "]"}], ",", "a"}], "]"}], "\[Equal]", 
          "0"}], ",", "a", ",", "Reals"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"plot", " ", "del", " ", "chi", " ", "squared"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dchiSq", "[", "a", "]"}], ",", 
       RowBox[{"chsqmin", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", 
       RowBox[{"-", "0.7"}], ",", 
       RowBox[{"-", "0.3"}]}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        SuperscriptBox["\[CapitalDelta]\[Chi]", "2"]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Dotted"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "16"}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<dc.pdf\>\"", ",", "%"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"values", " ", "of", " ", "alpha", " ", "at"}], " ", "+", 
     RowBox[{
      RowBox[{"/", 
       RowBox[{"-", " ", "1"}]}], "sigma"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rng", "=", 
     RowBox[{"a", "/.", 
      RowBox[{
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dchiSq", "[", "a", "]"}], "\[Equal]", 
          RowBox[{"chsqmin", "+", "1"}]}], ",", "a", ",", "Reals"}], "]"}], 
       "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[\(\[Chi]\), \(2\)]\)(min)=\>\"", ",", "chsqmin",
      ",", "\"\< and \[Alpha]=\>\"", ",", "bsta", ",", "\"\<+/-\>\"", ",", 
     RowBox[{"Abs", "[", 
      RowBox[{"rng", "-", "bsta"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "A", " ", "more", " ", "general", " ", "s1", " ", "and", " ", "s2", " ", 
     "for", " ", "C9", " ", "and", " ", "C10", " ", "directions"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S1", "[", 
      RowBox[{"c9_", ",", "c10_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v1", ".", 
         RowBox[{"{", 
          RowBox[{"c9", ",", "c10"}], "}"}]}], "-", 
        RowBox[{"v1", ".", "cc"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"v1", ".", "v1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S2", "[", 
      RowBox[{"c9_", ",", "c10_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v2", ".", 
         RowBox[{"{", 
          RowBox[{"c9", ",", "c10"}], "}"}]}], "-", 
        RowBox[{"v2", ".", "cc"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"v2", ".", "v2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dCSq", "[", 
      RowBox[{"c9_", ",", "c10_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"S1", "[", 
        RowBox[{"c9", ",", "c10"}], "]"}], " ", 
       RowBox[{"S1", "[", 
        RowBox[{"c9", ",", "c10"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"S2", "[", 
        RowBox[{"c9", ",", "c10"}], "]"}], " ", 
       RowBox[{"S2", "[", 
        RowBox[{"c9", ",", "c10"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cp1", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"dCSq", "[", 
           RowBox[{"c9", ",", "c10"}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"dCSq", "[", 
           RowBox[{"c9", ",", "c10"}], "]"}], "\[Equal]", "2.7"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"c9", ",", 
         RowBox[{"-", "1.8"}], ",", "0.8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c10", ",", 
         RowBox[{"-", "0.8"}], ",", "1.8"}], "}"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"FontSize", "\[Rule]", "22"}], "}"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(C\), \(9\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(C\), \(10\)]\)\>\""}], "}"}]}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl2", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "c9"}], "/", "9"}], ",", 
       RowBox[{"{", 
        RowBox[{"c9", ",", 
         RowBox[{"-", "1.8"}], ",", "0.8"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Red", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"FontSize", "\[Rule]", "16"}], "}"}]}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["C", "9"], ",", 
          SubscriptBox["C", "10"]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl3", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"3", "c9"}], ",", 
       RowBox[{"{", 
        RowBox[{"c9", ",", 
         RowBox[{"-", "1.8"}], ",", "0.8"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green", ",", "Dashed"}], "}"}]}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"FontSize", "\[Rule]", "16"}], "}"}]}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["C", "9"], ",", 
          SubscriptBox["C", "10"]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lp", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.7167"}], ",", "0.4037"}], "}"}], "}"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"cp1", ",", "pl2", ",", "pl3", ",", "lp"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<cp2.pdf\>\"", ",", "%"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7662264854051113`*^9, 3.766226519039075*^9}, {
   3.766232949578331*^9, 3.7662329542023745`*^9}, {3.766233211145031*^9, 
   3.766233215290943*^9}, {3.766234632592143*^9, 3.76623486468622*^9}, {
   3.7662349009136457`*^9, 3.766234942999283*^9}, {3.7662349734251814`*^9, 
   3.766235014499476*^9}, {3.766235046102614*^9, 3.7662350461764126`*^9}, {
   3.766235083367487*^9, 3.7662350834801493`*^9}, {3.7662351380312567`*^9, 
   3.766235139063497*^9}, {3.766235194952998*^9, 3.766235195704976*^9}, {
   3.7662352564807386`*^9, 3.7662352832211957`*^9}, {3.766235449645275*^9, 
   3.7662354509188676`*^9}, {3.7662357412247143`*^9, 3.766235741336399*^9}, {
   3.7662357719258003`*^9, 3.766235797673751*^9}, {3.766235929685001*^9, 
   3.766235938938718*^9}, {3.7662360471841793`*^9, 3.766236056987094*^9}, {
   3.7662361487833624`*^9, 3.766236244741149*^9}, {3.7662362810181885`*^9, 
   3.7662362941108537`*^9}, {3.766236348185747*^9, 3.7662363607953043`*^9}, {
   3.766236395693606*^9, 3.766236481558645*^9}, {3.766236516330324*^9, 
   3.766236600806576*^9}, {3.766236754048421*^9, 3.766236820021763*^9}, {
   3.766236913179199*^9, 3.766236918492159*^9}, {3.7662369750571203`*^9, 
   3.7662370128322716`*^9}, {3.766237062830656*^9, 3.7662370645796003`*^9}, {
   3.7662371017417235`*^9, 3.7662371190718355`*^9}, {3.7662371578435135`*^9, 
   3.7662371682025456`*^9}, {3.766309903633477*^9, 3.7663099041471043`*^9}, {
   3.7663101527550735`*^9, 3.766310190560152*^9}, {3.766310226482829*^9, 
   3.7663102569213815`*^9}, {3.766311192629402*^9, 3.76631119860293*^9}, {
   3.766311236999398*^9, 3.7663112655895233`*^9}, {3.7663113007297983`*^9, 
   3.7663113302448196`*^9}, {3.766311720642851*^9, 3.766311733517105*^9}, {
   3.766311846677513*^9, 3.766311863149907*^9}, {3.766311966742481*^9, 
   3.766311970025543*^9}, {3.766312267950187*^9, 3.766312281666319*^9}, {
   3.766312336733018*^9, 3.7663123490613756`*^9}, {3.766312438940943*^9, 
   3.766312849152567*^9}, {3.76631288564935*^9, 3.766312917438959*^9}, {
   3.7663131064907007`*^9, 3.766313128493857*^9}, {3.7663131870861626`*^9, 
   3.7663134217673492`*^9}, {3.76631346569494*^9, 3.7663135302908325`*^9}, {
   3.76631362257434*^9, 3.766313737848459*^9}, {3.76631380327109*^9, 
   3.7663139120853205`*^9}, {3.7663139436269693`*^9, 
   3.7663139680726805`*^9}, {3.7663140084531074`*^9, 3.766314076063769*^9}, {
   3.7663141205651436`*^9, 3.766314120903245*^9}, {3.7663141532900314`*^9, 
   3.766314247980482*^9}, {3.7663142899864435`*^9, 3.7663143098600926`*^9}, {
   3.766314339881212*^9, 3.7663143596173577`*^9}, 3.76631644752349*^9, {
   3.7664028668319893`*^9, 3.766402867662803*^9}, {3.766406841943598*^9, 
   3.766406842206895*^9}, {3.766406919112673*^9, 3.7664069213331165`*^9}, {
   3.7664069829736595`*^9, 3.7664070224304433`*^9}, {3.766407065089162*^9, 
   3.7664070954407196`*^9}, {3.7664071531616116`*^9, 3.766407170161224*^9}, {
   3.7664072175583534`*^9, 3.766407217655057*^9}, {3.7664072659036856`*^9, 
   3.766407294745432*^9}, {3.7664074746042285`*^9, 3.7664074771075263`*^9}, 
   3.7664084859722767`*^9, {3.777112911973035*^9, 3.77711292310623*^9}, {
   3.777112971023221*^9, 3.777112977561839*^9}, {3.7771130314644327`*^9, 
   3.777113055237637*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"17562092-590c-4ec5-9904-3fa215b93273"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"v1=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.294066`", ",", "0.15103200000000006`"}], "}"}]}],
  SequenceForm["v1=", {0.294066, 0.15103200000000006`}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7663131959855785`*^9, 3.76631341489825*^9, {3.7663134693575*^9, 
   3.7663135313271914`*^9}, 3.7663136385990624`*^9, 3.7663136857701745`*^9, 
   3.7663137458323383`*^9, 3.7663138212934084`*^9, {3.766313884070656*^9, 
   3.766313948444095*^9}, 3.766314011189906*^9, {3.7663140417202635`*^9, 
   3.7663140769254627`*^9}, 3.7663141219304914`*^9, 3.766314164878629*^9, {
   3.7663142064974003`*^9, 3.766314218353865*^9}, 3.7663142485698643`*^9, 
   3.7663143115425625`*^9, {3.766314343191886*^9, 3.766314370877836*^9}, 
   3.76640286992216*^9, 3.766406844949086*^9, 3.766406929874208*^9, 
   3.7664070252598124`*^9, {3.7664070684818487`*^9, 3.766407098413763*^9}, 
   3.766407171357977*^9, 3.7664072964767103`*^9, 3.766407477916397*^9, 
   3.766408490194544*^9, {3.777113034640764*^9, 3.777113058850068*^9}, 
   3.7771131984187403`*^9},
 CellLabel->
  "During evaluation of \
In[93]:=",ExpressionUUID->"a0ee88b8-1cf6-4bc6-a0d6-e51768936b20"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"v2=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.08158618534103895`"}], ",", "0.15885191998052037`"}], 
    "}"}]}],
  SequenceForm["v2=", {-0.08158618534103895, 0.15885191998052037`}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7663131959855785`*^9, 3.76631341489825*^9, {3.7663134693575*^9, 
   3.7663135313271914`*^9}, 3.7663136385990624`*^9, 3.7663136857701745`*^9, 
   3.7663137458323383`*^9, 3.7663138212934084`*^9, {3.766313884070656*^9, 
   3.766313948444095*^9}, 3.766314011189906*^9, {3.7663140417202635`*^9, 
   3.7663140769254627`*^9}, 3.7663141219304914`*^9, 3.766314164878629*^9, {
   3.7663142064974003`*^9, 3.766314218353865*^9}, 3.7663142485698643`*^9, 
   3.7663143115425625`*^9, {3.766314343191886*^9, 3.766314370877836*^9}, 
   3.76640286992216*^9, 3.766406844949086*^9, 3.766406929874208*^9, 
   3.7664070252598124`*^9, {3.7664070684818487`*^9, 3.766407098413763*^9}, 
   3.766407171357977*^9, 3.7664072964767103`*^9, 3.766407477916397*^9, 
   3.766408490194544*^9, {3.777113034640764*^9, 3.777113058850068*^9}, 
   3.777113198543748*^9},
 CellLabel->
  "During evaluation of \
In[93]:=",ExpressionUUID->"12b2305a-2481-43bd-b028-961baed2e151"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV13k4lU0UAHAhRHHfawslW4gSWojUlISIJIrKvrfYkor6su97VJQlqUgh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       "]]},
     Annotation[#, "Charting`Private`Tag$6423#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{0, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQzVnMkpSW9my/yS1TvsAHIg6rthzqsHVD8L2/NawX
UUPw477P/h354Cmcf7nH09xuPoKvur43PTMewXf3L5imLYXgn2l+uqXn5hM4
X8ns58WWyQh+SOnix4f9EPyXHg+eLORD8P1m7X4idvIxnC/WoHlFqwPB3/VJ
d0erB4Kv//jCrHJmBJ8tgy2X4/AjOH9d1i1bg1oE3/iXC/N8CwRfSs5px5of
D+H8S/vvZgduRvDffOXmn1qE4F9feWNDvg6CP++VtfvE5w/g/BP7Dc8GLkfw
DwsdC1yZiOAr/HpzdL4Cgr/5TkjsroP34fzjB3h0ks0R/AVnX9703HYPzpe+
xtwap4Xg+//wkmRceBfO93De3vNQAcF/1Jnw9/3UO3C+4089XxsRBD+ySatN
bOptOF+IPXmPHDeCP2HLgYspXbfg/A2x0U9u/LsJ50/Vl77WVYPgG0tzbDz1
5wacX8Rk1GlRhOCXCTU6PPlwHeEfOd6ve1MQ/ErnY5NUb1+D8+dMXMJ/OgrB
T7y9v3Pe+atw/mtfhsfrfRF8vVu5qv7nriD8kySRKuOC4O8WetGsfvgyIj1O
ex+vW43gv5X8bm1sjOADAANIghk=
       "]]},
     Annotation[#, "Charting`Private`Tag$6423#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\[Alpha]", TraditionalForm], 
    FormBox[
     SuperscriptBox["\[CapitalDelta]\[Chi]", "2"], TraditionalForm]},
  AxesOrigin->{-0.7, 4.2190592027016764`},
  BaseStyle->{FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.7, -0.3}, {4.2190592027016764`, 8.033111381714964}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7662361748478193`*^9, {3.766236225723463*^9, 3.7662362467165318`*^9}, 
   3.766236295654682*^9, 3.7662363620554333`*^9, 3.7662364856193714`*^9, {
   3.766236525075423*^9, 3.766236543691023*^9}, {3.7662365845637054`*^9, 
   3.7662366023581247`*^9}, 3.7662368213770885`*^9, 3.7662369194595623`*^9, 
   3.766236979730447*^9, 3.7662370144491587`*^9, 3.766237065860363*^9, 
   3.7662371208061266`*^9, 3.7662371701952705`*^9, 3.7663099064883537`*^9, 
   3.76631019146427*^9, {3.7663102347333255`*^9, 3.766310257425001*^9}, 
   3.766311269717059*^9, {3.7663113091378746`*^9, 3.766311332178651*^9}, 
   3.7663117389240007`*^9, 3.766311866614667*^9, 3.766311975310275*^9, 
   3.7663122840023484`*^9, 3.766312351843762*^9, 3.766312957016864*^9, {
   3.7663131075491056`*^9, 3.766313129227891*^9}, 3.766313195994563*^9, 
   3.7663134149022093`*^9, {3.7663134694642096`*^9, 3.766313531401992*^9}, 
   3.7663136386798515`*^9, 3.766313685848929*^9, 3.7663137459041805`*^9, 
   3.7663138213702*^9, {3.766313884144452*^9, 3.7663139484501123`*^9}, 
   3.766314011197918*^9, {3.766314041728241*^9, 3.766314076934474*^9}, 
   3.766314121935478*^9, 3.7663141648896246`*^9, {3.7663142065073442`*^9, 
   3.7663142183608813`*^9}, 3.766314248575885*^9, 3.766314311615367*^9, {
   3.766314343278651*^9, 3.766314370949646*^9}, 3.766402870141571*^9, 
   3.7664068450209274`*^9, 3.7664069299360423`*^9, 3.766407025315694*^9, {
   3.766407068536703*^9, 3.7664070984815807`*^9}, 3.766407171419813*^9, 
   3.7664072965405393`*^9, 3.766407477970251*^9, 3.7664084902524776`*^9, {
   3.777113034787485*^9, 3.777113058887748*^9}, 3.777113198601199*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"c94670c4-b138-4626-ae41-9ded8f7902c4"],

Cell[BoxData["\<\"dc.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.7662361748478193`*^9, {3.766236225723463*^9, 3.7662362467165318`*^9}, 
   3.766236295654682*^9, 3.7662363620554333`*^9, 3.7662364856193714`*^9, {
   3.766236525075423*^9, 3.766236543691023*^9}, {3.7662365845637054`*^9, 
   3.7662366023581247`*^9}, 3.7662368213770885`*^9, 3.7662369194595623`*^9, 
   3.766236979730447*^9, 3.7662370144491587`*^9, 3.766237065860363*^9, 
   3.7662371208061266`*^9, 3.7662371701952705`*^9, 3.7663099064883537`*^9, 
   3.76631019146427*^9, {3.7663102347333255`*^9, 3.766310257425001*^9}, 
   3.766311269717059*^9, {3.7663113091378746`*^9, 3.766311332178651*^9}, 
   3.7663117389240007`*^9, 3.766311866614667*^9, 3.766311975310275*^9, 
   3.7663122840023484`*^9, 3.766312351843762*^9, 3.766312957016864*^9, {
   3.7663131075491056`*^9, 3.766313129227891*^9}, 3.766313195994563*^9, 
   3.7663134149022093`*^9, {3.7663134694642096`*^9, 3.766313531401992*^9}, 
   3.7663136386798515`*^9, 3.766313685848929*^9, 3.7663137459041805`*^9, 
   3.7663138213702*^9, {3.766313884144452*^9, 3.7663139484501123`*^9}, 
   3.766314011197918*^9, {3.766314041728241*^9, 3.766314076934474*^9}, 
   3.766314121935478*^9, 3.7663141648896246`*^9, {3.7663142065073442`*^9, 
   3.7663142183608813`*^9}, 3.766314248575885*^9, 3.766314311615367*^9, {
   3.766314343278651*^9, 3.766314370949646*^9}, 3.766402870141571*^9, 
   3.7664068450209274`*^9, 3.7664069299360423`*^9, 3.766407025315694*^9, {
   3.766407068536703*^9, 3.7664070984815807`*^9}, 3.766407171419813*^9, 
   3.7664072965405393`*^9, 3.766407477970251*^9, 3.7664084902524776`*^9, {
   3.777113034787485*^9, 3.777113058887748*^9}, 3.777113198726202*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"5ff072cf-fe1a-4bd9-b98b-0c812d62cad9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(\[Chi]\\), \\(2\\)]\\)(min)=\"\>", 
   "\[InvisibleSpace]", "4.219059202229392`", 
   "\[InvisibleSpace]", "\<\" and \[Alpha]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.5310279920168323`"}], "\[InvisibleSpace]", "\<\"+/-\"\>", 
   "\[InvisibleSpace]", "0.09123625457948914`"}],
  SequenceForm[
  "\!\(\*SuperscriptBox[\(\[Chi]\), \(2\)]\)(min)=", 4.219059202229392, 
   " and \[Alpha]=", -0.5310279920168323, "+/-", 0.09123625457948914],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7663131959855785`*^9, 3.76631341489825*^9, {3.7663134693575*^9, 
   3.7663135313271914`*^9}, 3.7663136385990624`*^9, 3.7663136857701745`*^9, 
   3.7663137458323383`*^9, 3.7663138212934084`*^9, {3.766313884070656*^9, 
   3.766313948444095*^9}, 3.766314011189906*^9, {3.7663140417202635`*^9, 
   3.7663140769254627`*^9}, 3.7663141219304914`*^9, 3.766314164878629*^9, {
   3.7663142064974003`*^9, 3.766314218353865*^9}, 3.7663142485698643`*^9, 
   3.7663143115425625`*^9, {3.766314343191886*^9, 3.766314370877836*^9}, 
   3.76640286992216*^9, 3.766406844949086*^9, 3.766406929874208*^9, 
   3.7664070252598124`*^9, {3.7664070684818487`*^9, 3.766407098413763*^9}, 
   3.766407171357977*^9, 3.7664072964767103`*^9, 3.766407477916397*^9, 
   3.766408490194544*^9, {3.777113034640764*^9, 3.777113058850068*^9}, 
   3.777113198727757*^9},
 CellLabel->
  "During evaluation of \
In[93]:=",ExpressionUUID->"817baf4d-a822-40e3-8c2e-c158afb90d15"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxdVwlUTe33jopCIZQoRKSiVKJBbSJDozQJDUgiyZQyRMqsPhokiRJJfUol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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         StyleBox[
          LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
           18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34,
            35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
           51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67,
            68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
           84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
           100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
           113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
           126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 
           139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 
           152, 153, 154, 155, 156}],
          FontSize->22]},
        RowBox[{
          RowBox[{
            RowBox[{"983.2964604753705`", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"-", "0.12214925922571943`"}], "+", 
                   RowBox[{"0.15885191998052037`", " ", 
                    TagBox["c10", HoldForm]}], "-", 
                   RowBox[{"0.08158618534103895`", " ", 
                    TagBox["c9", HoldForm]}]}], ")"}], "2"]}], "+", 
            RowBox[{"83.72884350742356`", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"0.15032679959999995`", "\[VeryThinSpace]"}], "+", 
                   RowBox[{"0.15103200000000006`", " ", 
                    TagBox["c10", HoldForm]}], "+", 
                   RowBox[{"0.294066`", " ", 
                    TagBox["c9", HoldForm]}]}], ")"}], "2"]}]}], "\[Equal]", 
          "1"}]],
       Annotation[#, 
        983.2964604753705 (-0.12214925922571943` + 
            0.15885191998052037` HoldForm[$CellContext`c10] - 
            0.08158618534103895 HoldForm[$CellContext`c9])^2 + 
         83.72884350742356 (0.15032679959999995` + 
            0.15103200000000006` HoldForm[$CellContext`c10] + 
            0.294066 HoldForm[$CellContext`c9])^2 == 1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         StyleBox[LineBox[CompressedData["
1:eJwt09VSFQAARdGL3YLdSilid2IHZaGCHdiJ7ddgIHYHKHYXdnd3FzbocsaH
9QF7zpzQ1LSk2UGBQOA26SxhKctYTgYryGQlq1jNGtayjvVsYCOb2MwWtrKN
7ewgi2x2soscdrOHvexjPwc4yCEOc4SjHOM4JzjJKU6TyxnOco7zXOAil7jM
Fa5yjevc4Ca3/rff4S73uM8DHvKIxzzhKc94zgte8orXvOEt73jPBz7yic98
IY+vfOM7P/jJL36TTwF/CBgliEIUpghFKUZxSlCSUpSmDGUpR3mCCaECFalE
ZapQlWpUpwY1qUVt6lCXeoQSRjgRRFKfBkTRkGga0ZgmNKUZzWlBS1rRmja0
pR3t6UBHOtGZGLrQlW50pwc96UVv+tCXWOKIJ4FE+tGfAQxkEEkMZghDSSaF
YQxnBCMZxWjGMJZxjCeVCUxkEpOZwlSmMZ0ZzGQW/86UxhzmMo/5LGAhi1jM
X5WIbpU=
           "]],
          FontSize->22]},
        RowBox[{
          RowBox[{
            RowBox[{"983.2964604753705`", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"-", "0.12214925922571943`"}], "+", 
                   RowBox[{"0.15885191998052037`", " ", 
                    TagBox["c10", HoldForm]}], "-", 
                   RowBox[{"0.08158618534103895`", " ", 
                    TagBox["c9", HoldForm]}]}], ")"}], "2"]}], "+", 
            RowBox[{"83.72884350742356`", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"0.15032679959999995`", "\[VeryThinSpace]"}], "+", 
                   RowBox[{"0.15103200000000006`", " ", 
                    TagBox["c10", HoldForm]}], "+", 
                   RowBox[{"0.294066`", " ", 
                    TagBox["c9", HoldForm]}]}], ")"}], "2"]}]}], "\[Equal]", 
          "2.7`"}]],
       Annotation[#, 
        983.2964604753705 (-0.12214925922571943` + 
            0.15885191998052037` HoldForm[$CellContext`c10] - 
            0.08158618534103895 HoldForm[$CellContext`c9])^2 + 
         83.72884350742356 (0.15032679959999995` + 
            0.15103200000000006` HoldForm[$CellContext`c10] + 
            0.294066 HoldForm[$CellContext`c9])^2 == 2.7, 
        "Tooltip"]& ]}], {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVjH1YywkcwHfFMRSHcpRL9IbDJa/J8213UnSj6zqUSi8k0pa0U1F5zlii
xJTaVYpLqzUpfr/e1r5lrVovLoTpTeWlbXJrqks269wfn+fzx+d5PpZBTM9D
BhQKhf6F/93LShG3tupQGjp8KTNTBolNcRmJMh06l/F3laXLwMEsPHJbgw6r
tQFzWrhfeq27jQh1WJryiKtLloH9TGqKoEyH2ffLeAf+kAE796xfUoYOWRQW
3zpMBitaonWuB3VonTEhKXWSAWtJsKNEq0V2o4FW9rIJPryqOm61UIsjFrfd
vE2boIRa4pDk8gk1fkZjNJ9G2BxzKdX09wlcm2i7siuvAQq/es83SvuIVsWP
nZ+8kIL3kNKdKhnHvwgaYWUhBbX6SBHz5b/YUUGjPvWqB8+tT27pJsdwB3/0
7foUCYwNyW1T1oyhe1zYsuGOBxBPBB5Ooo+i3v0EUGc9ANe+8/YXY0cQKFB1
yqMOerzS0ssEH7A+t0ack1EL3gM25dtaNDjC4rnQbiKYPPYK6poYxlgWrWV8
lRjKO6fKuk2HMTB0xpxjPBG4+zinUSP+wXaHzaE042oolAiFQe1D6NesjpNl
VcITf8utV4ze4Q6vJs/ZsyogTtzW3xSqRM9CuzfT0kkY2X3m89PcQazWFG0Q
UwgwZE3d/UP/GxTO5f75NPIecP0lBBdeY7XeQHxjshTUMRxua+wArui9dsM2
/C60eLPPG3f0Yeg3fnH1KiGc4RX4bwnrxZQFvgNaqgAM33jmTFF0YtSUG9I7
qgI4X8Gc3pf7HLkczbJGSj7kqTMCQuZ1YKSGQ9kvz4Nh+mErTno7Nn7bMS0o
LhsSju6yjhI0o9mp8ikv7l+H3ZTBnjXZEtQULdVvZ14B8JA+szCuwuPGPl2T
dhzYF3PTmetWhBzTLYJR35MgnrNcbNYdBouy3/XflmzCY792HTz3SgABcu2d
rc3RyD5d8fDjYhGw+rrj1+oTkZ+Ws2SkuB5UNXpzecBV5OekGxDLWyCmcLx4
rnUGOg07slMXPgJOY6jznpActJpe6bsuqAOu+PYwDn93E6NEK1xXaZ5DLuNH
sHPLx9Qd49KLzC7I+rtLYRPMx2K65yJ5aS8E8A4tqHUT4IKTHrVOi/shMF7Q
2HPsDsoNwJ8tGQCTtxH6ZuFdpGh9GuIDX8PxdbenNiwuw/11EeW3lr6F8MuV
dEPhPdwgoXNROgg/W7jIky0JlE+OfjJuG4SJhhceRnYExjplBfl3DEI+gyG7
tJpAMaGy/zwwCPqa61UXtxDoyue0O1IUUOqryrrwG4H7kuuMSEcFmPAuB567
QGDM3vWJxSUK6JnfqTqtIdD8WrdaSyogScQI1o1/+bWf3esuVsDGg4bdp/QE
Gux8bKNqVUDqve/bYmeSmOTElNqqFEDzTCiJtiaRZ1locMtKCfmXraKivEl0
8vc4+mGlEn7ZWDk0coDEXt74I5qDEvS99EMnQkhcOn97Xh9NCXtXn9wTeYJE
wdev4LsDSqC2yTZFJJO466ekgvAQJZRH+ZequSQOJ9jPrglXQrD5yHImj8R1
Ewm9+08rQRRmbsYoIPHZetvtgrNKODKvlPteSGJ05EPhpyQlmFS7zAq/T+Ki
EpbJzqtKqAvqZA9VkSh6Zx6XmakExgzm57A6Ev8DsOWfsw==
        "]]},
      Annotation[#, "Charting`Private`Tag$6549#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 1, 0], Thickness[Large], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAA3nWOvszM/L9m2OqOmZkVwIjIfZiI
yfy/ZlZeciaXFcAzG21yRMb8v2bU0VWzlBXAiMBLJry//L9m0LgczY8VwDEL
CY6rsvy/ZciGqgCGFcCEoINdipj8v2O4IsZnchXAKst4/Edk/L9gmFr9NUsV
wHUgYzrD+/u/WFjKa9L8FMDy47pxJBn7v/YqTFXbUhTArwmvM4pF+r9DR8Om
J7QTwDl5jJAWdvm/61pp7JAYE8CpAe2oDZX4vz/BsT7KbxLAWezpSwnD979D
ce/4RtIRwO/vaapv3/a/83PPv5MnEcBSPdOj/P/1v/5t3nr9fxDA9ezYJ44v
9b9wY8U7VccPwH61YWeKTfS/PZASm090DsBH4IYxi3rzv2pQSsrQNw3A3VSV
lrKr8r9M/9/hiwEMwFniJrdEy/G/hlO6EuewCsAV0lRi2/nwvyA7fxPJdgnA
t9oFydwW8L8SyIgtSyIIwEtaQJUJcO6/uEPwLwfUBsCpw62tYtDsv79SQgJK
nAXA014hPZEN678eB9ntLEoEwH2+zeHIaOm/3k5aqZYOA8DzT4D91aDnv/Y7
IH6guAHAA3UFTzDh5b/CF0Q75GgAwJNew7WTP+S/3A2lkF1f/r/veYeTzHri
v+Y2S90yuPu/y1mEhg7U4L+whsbJFT75v4Cap147a96/4LP9hmzQ9r8D5VKe
BOjav8IrvnYDLvS/hrhvCOCg179kylMGqLjxv6HvmGBmE9S/cmflkBkd7r/w
TWckh5bQv+j0mrbK4ei/f2pOJXSryr/fz/oblwDkv08A590vncO/doDazMdr
3b8/UMXWHw66vy/8E+GXitO/WHmiQJNIqr8C23lwbrbDv74QKb4b3Gs/jsye
zhTlhD9sU9tkheOrP5F+pAuk6sQ/hHy4zvgdvD9jXQqbehbVP6iVniDzrMQ/
fODtsGwD3z+onpYCtSnLP/728MFHX+Q/PPA6hJAZ0T9aaFjGWKbpPyQIuVw0
YtQ/NowVi06T7j90vCpHLfHXP1cNYPXh9PE/kEn3xYtv2z8sd3nUqJP0P6xN
UhrYsd4/Qbq9E2IF9z8Xd1DAPB3hP6KyeCDbq/k/2AI/XoTD4j9EhF6NRiX8
PwD7WsZ+YeQ/gHiIKT6S/j9bwXC3oyLmPwSRlMn6mQBANsNNk7/F5z9oUnqu
T9QBQNj/9PoOzec/4r83PMvZAUB6PJxiXtTnP1wt9clG3wFAvrXqMf3i5z9O
CHDlPeoBQEeoh9A6AOg/Nb5lHCwAAkBYjcENtjroPwIqUYoILAJAeVc1iKyv
6D+bAShmwYMCQByU3O/7tug/FW/l8zyJAkC+0INXS77oP47cooG4jgJAAkrS
JurM6D+Ctx2dr5kCQIo8b8Un6ug/aG0T1J2vAkCaIakCoyTpPzTZ/kF62wJA
PF5QavIr6T+tRrzP9eACQN6a99FBM+k/JrR5XXHmAkAiFEah4EHpPxqP9Hho
8QJAqwbjPx5f6T8AReqvVgcDQE5DiqdtZuk/erKnPdIMA0DwfzEPvW3pP/Qf
ZctNEgNANPl/3lt86T/n+t/mRB0DQNY1J0arg+k/YGiddMAiA0B4cs6t+orp
P9rVWgI8KANAGq91FUqS6T9UQxiQty0DQLzrHH2Zmek/zbDVHTMzA0CHPIFn

        "]]},
      Annotation[#, "Charting`Private`Tag$6596#1"]& ]}, {}}, {{}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], 
      PointBox[{{-0.7167, 0.4037}, {-0.7167, 0.4037}}]}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}}},
  AspectRatio->1,
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(C\\), \\(9\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(C\\), \\(10\\)]\\)\"", TraditionalForm]},
  AxesOrigin->{0., 0.},
  BaseStyle->{FontSize -> 22},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-1.8, 0.8}, {-0.8, 1.8}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7662361748478193`*^9, {3.766236225723463*^9, 3.7662362467165318`*^9}, 
   3.766236295654682*^9, 3.7662363620554333`*^9, 3.7662364856193714`*^9, {
   3.766236525075423*^9, 3.766236543691023*^9}, {3.7662365845637054`*^9, 
   3.7662366023581247`*^9}, 3.7662368213770885`*^9, 3.7662369194595623`*^9, 
   3.766236979730447*^9, 3.7662370144491587`*^9, 3.766237065860363*^9, 
   3.7662371208061266`*^9, 3.7662371701952705`*^9, 3.7663099064883537`*^9, 
   3.76631019146427*^9, {3.7663102347333255`*^9, 3.766310257425001*^9}, 
   3.766311269717059*^9, {3.7663113091378746`*^9, 3.766311332178651*^9}, 
   3.7663117389240007`*^9, 3.766311866614667*^9, 3.766311975310275*^9, 
   3.7663122840023484`*^9, 3.766312351843762*^9, 3.766312957016864*^9, {
   3.7663131075491056`*^9, 3.766313129227891*^9}, 3.766313195994563*^9, 
   3.7663134149022093`*^9, {3.7663134694642096`*^9, 3.766313531401992*^9}, 
   3.7663136386798515`*^9, 3.766313685848929*^9, 3.7663137459041805`*^9, 
   3.7663138213702*^9, {3.766313884144452*^9, 3.7663139484501123`*^9}, 
   3.766314011197918*^9, {3.766314041728241*^9, 3.766314076934474*^9}, 
   3.766314121935478*^9, 3.7663141648896246`*^9, {3.7663142065073442`*^9, 
   3.7663142183608813`*^9}, 3.766314248575885*^9, 3.766314311615367*^9, {
   3.766314343278651*^9, 3.766314370949646*^9}, 3.766402870141571*^9, 
   3.7664068450209274`*^9, 3.7664069299360423`*^9, 3.766407025315694*^9, {
   3.766407068536703*^9, 3.7664070984815807`*^9}, 3.766407171419813*^9, 
   3.7664072965405393`*^9, 3.766407477970251*^9, 3.7664084902524776`*^9, {
   3.777113034787485*^9, 3.777113058887748*^9}, 3.777113198807959*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"60bd7a70-a173-4bae-b4b7-f9d355784039"],

Cell[BoxData["\<\"cp2.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.7662361748478193`*^9, {3.766236225723463*^9, 3.7662362467165318`*^9}, 
   3.766236295654682*^9, 3.7662363620554333`*^9, 3.7662364856193714`*^9, {
   3.766236525075423*^9, 3.766236543691023*^9}, {3.7662365845637054`*^9, 
   3.7662366023581247`*^9}, 3.7662368213770885`*^9, 3.7662369194595623`*^9, 
   3.766236979730447*^9, 3.7662370144491587`*^9, 3.766237065860363*^9, 
   3.7662371208061266`*^9, 3.7662371701952705`*^9, 3.7663099064883537`*^9, 
   3.76631019146427*^9, {3.7663102347333255`*^9, 3.766310257425001*^9}, 
   3.766311269717059*^9, {3.7663113091378746`*^9, 3.766311332178651*^9}, 
   3.7663117389240007`*^9, 3.766311866614667*^9, 3.766311975310275*^9, 
   3.7663122840023484`*^9, 3.766312351843762*^9, 3.766312957016864*^9, {
   3.7663131075491056`*^9, 3.766313129227891*^9}, 3.766313195994563*^9, 
   3.7663134149022093`*^9, {3.7663134694642096`*^9, 3.766313531401992*^9}, 
   3.7663136386798515`*^9, 3.766313685848929*^9, 3.7663137459041805`*^9, 
   3.7663138213702*^9, {3.766313884144452*^9, 3.7663139484501123`*^9}, 
   3.766314011197918*^9, {3.766314041728241*^9, 3.766314076934474*^9}, 
   3.766314121935478*^9, 3.7663141648896246`*^9, {3.7663142065073442`*^9, 
   3.7663142183608813`*^9}, 3.766314248575885*^9, 3.766314311615367*^9, {
   3.766314343278651*^9, 3.766314370949646*^9}, 3.766402870141571*^9, 
   3.7664068450209274`*^9, 3.7664069299360423`*^9, 3.766407025315694*^9, {
   3.766407068536703*^9, 3.7664070984815807`*^9}, 3.766407171419813*^9, 
   3.7664072965405393`*^9, 3.766407477970251*^9, 3.7664084902524776`*^9, {
   3.777113034787485*^9, 3.777113058887748*^9}, 3.777113198927621*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"a93eb313-8e43-4007-add4-85c704b91d4f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SystemOpen", "[", "\"\<cp2.pdf\>\"", "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[124]:=",ExpressionUUID->"06a8435e-8142-4c5c-9db8-116f866f59d9"],

Cell[CellGroupData[{

Cell[BoxData[
 NamespaceBox["LinguisticAssistant",
  DynamicModuleBox[{Typeset`query$$ = "\:f353", Typeset`boxes$$ = 
   RowBox[{"Entity", "[", 
     RowBox[{"\"Character\"", ",", 
       RowBox[{"Missing", "[", "\"NotAvailable\"", "]"}]}], "]"}], 
   Typeset`allassumptions$$ = {}, Typeset`assumptions$$ = {}, 
   Typeset`open$$ = {1}, Typeset`querystate$$ = {
   "Online" -> True, "Allowed" -> True, "mparse.jsp" -> 
    0.6145552`7.2401058912615275, "Messages" -> {}}}, 
   DynamicBox[ToBoxes[
     AlphaIntegration`LinguisticAssistantBoxes["", 4, Automatic, 
      Dynamic[Typeset`query$$], 
      Dynamic[Typeset`boxes$$], 
      Dynamic[Typeset`allassumptions$$], 
      Dynamic[Typeset`assumptions$$], 
      Dynamic[Typeset`open$$], 
      Dynamic[Typeset`querystate$$]], StandardForm],
    ImageSizeCache->{33., {7., 19.}},
    TrackedSymbols:>{
     Typeset`query$$, Typeset`boxes$$, Typeset`allassumptions$$, 
      Typeset`assumptions$$, Typeset`open$$, Typeset`querystate$$}],
   DynamicModuleValues:>{},
   UndoTrackedVariables:>{Typeset`open$$}],
  BaseStyle->{"Deploy"},
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True]], "Input",
 CellChangeTimes->{3.7663130252994275`*^9},
 CellLabel->
  "In[123]:=",ExpressionUUID->"e3d2ad52-ad6b-46c5-8b21-bb0aff46eb8e"],

Cell[BoxData[
 RowBox[{"Entity", "[", 
  RowBox[{"\<\"Character\"\>", ",", 
   RowBox[{"Missing", "[", "\<\"NotAvailable\"\>", "]"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.777113042675787*^9, 3.777113059265154*^9}, 
   3.777113198966755*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"63273a32-3463-4833-8f59-676c9fd8a52d"]
}, Open  ]]
},
WindowSize->{936, 669},
WindowMargins->{{479, Automatic}, {Automatic, 91}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 15469, 397, 1113, "Input",ExpressionUUID->"17562092-590c-4ec5-9904-3fa215b93273"],
Cell[CellGroupData[{
Cell[16074, 423, 1211, 22, 25, "Print",ExpressionUUID->"a0ee88b8-1cf6-4bc6-a0d6-e51768936b20"],
Cell[17288, 447, 1258, 24, 25, "Print",ExpressionUUID->"12b2305a-2481-43bd-b028-961baed2e151"]
}, Open  ]],
Cell[18561, 474, 9289, 172, 263, "Output",ExpressionUUID->"c94670c4-b138-4626-ae41-9ded8f7902c4"],
Cell[27853, 648, 1766, 25, 35, "Output",ExpressionUUID->"5ff072cf-fe1a-4bd9-b98b-0c812d62cad9"],
Cell[29622, 675, 1508, 26, 27, "Print",ExpressionUUID->"817baf4d-a822-40e3-8c2e-c158afb90d15"],
Cell[31133, 703, 18161, 332, 354, "Output",ExpressionUUID->"60bd7a70-a173-4bae-b4b7-f9d355784039"],
Cell[49297, 1037, 1767, 25, 35, "Output",ExpressionUUID->"a93eb313-8e43-4007-add4-85c704b91d4f"]
}, Open  ]],
Cell[51079, 1065, 181, 4, 64, "Input",ExpressionUUID->"06a8435e-8142-4c5c-9db8-116f866f59d9"],
Cell[CellGroupData[{
Cell[51285, 1073, 1299, 30, 41, "Input",ExpressionUUID->"e3d2ad52-ad6b-46c5-8b21-bb0aff46eb8e"],
Cell[52587, 1105, 328, 7, 35, "Output",ExpressionUUID->"63273a32-3463-4833-8f59-676c9fd8a52d"]
}, Open  ]]
}
]
*)



==> anc/ty3.contour.data <==

# Surface 0 of 1 surfaces

# Curve title: ""benRun_ty3_2d.out" u ($3/1000):1:($5/f($4/$3,$6,$10))"

# Contour 0, label:        1
 1.29252  0.297034  1 
 1.29308  0.297517  1 
 1.29365  0.298  1 
 1.2942  0.298483  1 
 1.29475  0.298966  1 
 1.29529  0.299448  1 
 1.29582  0.299931  1 
 1.29635  0.300414  1 
 1.29687  0.300897  1 
 1.29738  0.301379  1 
 1.29789  0.301862  1 
 1.29839  0.302345  1 
 1.29888  0.302828  1 
 1.29936  0.30331  1 
 1.29984  0.303793  1 
 1.30031  0.304276  1 
 1.30077  0.304759  1 
 1.30123  0.305241  1 
 1.30168  0.305724  1 
 1.30212  0.306207  1 
 1.30255  0.30669  1 
 1.30298  0.307172  1 
 1.30339  0.307655  1 
 1.3038  0.308138  1 
 1.30421  0.308621  1 
 1.30461  0.309103  1 
 1.305  0.309586  1 
 1.30538  0.310069  1 
 1.30576  0.310552  1 
 1.30613  0.311034  1 
 1.30649  0.311517  1 
 1.30685  0.312  1 
 1.3072  0.312483  1 
 1.30755  0.312966  1 
 1.30789  0.313448  1 
 1.30823  0.313931  1 
 1.30856  0.314414  1 
 1.30889  0.314897  1 
 1.30921  0.315379  1 
 1.30953  0.315862  1 
 1.30985  0.316345  1 
 1.31016  0.316828  1 
 1.31047  0.31731  1 
 1.31077  0.317793  1 
 1.31107  0.318276  1 
 1.31137  0.318759  1 
 1.31167  0.319241  1 
 1.31196  0.319724  1 
 1.31225  0.320207  1 
 1.31254  0.32069  1 
 1.31283  0.321172  1 
 1.31311  0.321655  1 
 1.3134  0.322138  1 
 1.31368  0.322621  1 
 1.31396  0.323103  1 
 1.31424  0.323586  1 
 1.31451  0.324069  1 
 1.31479  0.324552  1 
 1.31506  0.325034  1 
 1.31534  0.325517  1 
 1.31561  0.326  1 
 1.31588  0.326483  1 
 1.31615  0.326966  1 
 1.31642  0.327448  1 
 1.31669  0.327931  1 
 1.31696  0.328414  1 
 1.31722  0.328897  1 
 1.31749  0.329379  1 
 1.31775  0.329862  1 
 1.31801  0.330345  1 
 1.31828  0.330828  1 
 1.31854  0.33131  1 
 1.3188  0.331793  1 
 1.31906  0.332276  1 
 1.31932  0.332759  1 
 1.31958  0.333243  1 
 1.31984  0.333737  1 
 1.32012  0.33425  1 
 1.3204  0.334793  1 
 1.32071  0.335374  1 
 1.32104  0.336009  1 
 1.32143  0.336741  1 
 1.32188  0.337618  1 
 1.32244  0.338689  1 
 1.32311  0.34  1 

# Contour 1, label: 
 1.21349  0.249724  1 
 1.21447  0.250207  1 
 1.21545  0.25069  1 
 1.21642  0.251172  1 
 1.21739  0.251655  1 
 1.21837  0.252138  1 
 1.21934  0.252621  1 
 1.2203  0.253103  1 
 1.22127  0.253586  1 
 1.22223  0.254069  1 
 1.22319  0.254552  1 
 1.22415  0.255034  1 
 1.22511  0.255517  1 
 1.22606  0.256  1 
 1.22701  0.256483  1 
 1.22796  0.256966  1 
 1.22891  0.257448  1 
 1.22985  0.257931  1 
 1.23079  0.258414  1 
 1.23172  0.258897  1 
 1.23266  0.259379  1 
 1.23358  0.259862  1 
 1.23451  0.260345  1 
 1.23543  0.260828  1 
 1.23635  0.26131  1 
 1.23727  0.261793  1 
 1.23818  0.262276  1 
 1.23909  0.262759  1 
 1.23999  0.263241  1 
 1.2409  0.263724  1 
 1.24179  0.264207  1 
 1.24269  0.26469  1 
 1.24358  0.265172  1 
 1.24447  0.265655  1 
 1.24535  0.266138  1 
 1.24623  0.266621  1 
 1.2471  0.267103  1 
 1.24797  0.267586  1 
 1.24884  0.268069  1 
 1.2497  0.268552  1 
 1.25056  0.269034  1 
 1.25141  0.269517  1 
 1.25226  0.27  1 
 1.25311  0.270483  1 
 1.25395  0.270966  1 
 1.25479  0.271448  1 
 1.25562  0.271931  1 
 1.25645  0.272414  1 
 1.25728  0.272897  1 
 1.2581  0.273379  1 
 1.25891  0.273862  1 
 1.25973  0.274345  1 
 1.26053  0.274828  1 
 1.26134  0.27531  1 
 1.26214  0.275793  1 
 1.26293  0.276276  1 
 1.26372  0.276759  1 
 1.26451  0.277241  1 
 1.26529  0.277724  1 
 1.26606  0.278207  1 
 1.26684  0.27869  1 
 1.2676  0.279172  1 
 1.26837  0.279655  1 
 1.26913  0.280138  1 
 1.26988  0.280621  1 
 1.27063  0.281103  1 
 1.27137  0.281586  1 
 1.27211  0.282069  1 
 1.27285  0.282552  1 
 1.27358  0.283034  1 
 1.2743  0.283517  1 
 1.27502  0.284  1 
 1.27574  0.284483  1 
 1.27645  0.284966  1 
 1.27716  0.285448  1 
 1.27786  0.285931  1 
 1.27855  0.286414  1 
 1.27924  0.286897  1 
 1.27993  0.287379  1 
 1.28061  0.287862  1 
 1.28129  0.288345  1 
 1.28196  0.288828  1 
 1.28262  0.28931  1 
 1.28328  0.289793  1 
 1.28394  0.290276  1 
 1.28459  0.290759  1 
 1.28523  0.291241  1 
 1.28587  0.291724  1 
 1.2865  0.292207  1 
 1.28713  0.29269  1 
 1.28775  0.293172  1 
 1.28837  0.293655  1 
 1.28898  0.294138  1 
 1.28959  0.294621  1 
 1.29018  0.295103  1 
 1.29078  0.295586  1 
 1.29136  0.296069  1 
 1.29194  0.296552  1 
 1.29252  0.297034  1 

# Contour 2, label: 
 1.12711  0.2  1 
 1.12926  0.201311  1 
 1.131  0.202382  1 
 1.13243  0.203259  1 
 1.13362  0.203991  1 
 1.13465  0.204626  1 
 1.13559  0.205207  1 
 1.13646  0.20575  1 
 1.13728  0.206263  1 
 1.13808  0.206757  1 
 1.13885  0.207241  1 
 1.13962  0.207724  1 
 1.14039  0.208207  1 
 1.14116  0.20869  1 
 1.14193  0.209172  1 
 1.14269  0.209655  1 
 1.14346  0.210138  1 
 1.14422  0.210621  1 
 1.14498  0.211103  1 
 1.14574  0.211586  1 
 1.14649  0.212069  1 
 1.14725  0.212552  1 
 1.14801  0.213034  1 
 1.14876  0.213517  1 
 1.14951  0.214  1 
 1.15027  0.214483  1 
 1.15102  0.214966  1 
 1.15177  0.215448  1 
 1.15252  0.215931  1 
 1.15327  0.216414  1 
 1.15402  0.216897  1 
 1.15476  0.217379  1 
 1.15551  0.217862  1 
 1.15626  0.218345  1 
 1.15701  0.218828  1 
 1.15776  0.21931  1 
 1.15851  0.219793  1 
 1.15926  0.220276  1 
 1.16001  0.220759  1 
 1.16077  0.221241  1 
 1.16152  0.221724  1 
 1.16228  0.222207  1 
 1.16304  0.22269  1 
 1.1638  0.223172  1 
 1.16457  0.223655  1 
 1.16534  0.224138  1 
 1.16611  0.224621  1 
 1.16689  0.225103  1 
 1.16767  0.225586  1 
 1.16846  0.226069  1 
 1.16925  0.226552  1 
 1.17004  0.227034  1 
 1.17084  0.227517  1 
 1.17165  0.228  1 
 1.17246  0.228483  1 
 1.17328  0.228966  1 
 1.17411  0.229448  1 
 1.17494  0.229931  1 
 1.17578  0.230414  1 
 1.17663  0.230897  1 
 1.17748  0.231379  1 
 1.17834  0.231862  1 
 1.17921  0.232345  1 
 1.18009  0.232828  1 
 1.18097  0.23331  1 
 1.18186  0.233793  1 
 1.18275  0.234276  1 
 1.18365  0.234759  1 
 1.18456  0.235241  1 
 1.18548  0.235724  1 
 1.1864  0.236207  1 
 1.18733  0.23669  1 
 1.18826  0.237172  1 
 1.18919  0.237655  1 
 1.19014  0.238138  1 
 1.19108  0.238621  1 
 1.19203  0.239103  1 
 1.19299  0.239586  1 
 1.19395  0.240069  1 
 1.19491  0.240552  1 
 1.19587  0.241034  1 
 1.19684  0.241517  1 
 1.19781  0.242  1 
 1.19879  0.242483  1 
 1.19976  0.242966  1 
 1.20074  0.243448  1 
 1.20172  0.243931  1 
 1.2027  0.244414  1 
 1.20368  0.244897  1 
 1.20466  0.245379  1 
 1.20564  0.245862  1 
 1.20662  0.246345  1 
 1.20761  0.246828  1 
 1.20859  0.24731  1 
 1.20957  0.247793  1 
 1.21055  0.248276  1 
 1.21153  0.248759  1 
 1.21251  0.249241  1 
 1.21349  0.249724  1 


# Contour 3, label: 
 2.59412  0.34  1 
 2.56422  0.338691  1 
 2.54038  0.337642  1 
 2.52184  0.33682  1 
 2.50786  0.336195  1 
 2.49765  0.335737  1 
 2.49049  0.335415  1 
 2.48575  0.335206  1 
 2.48282  0.335085  1 
 2.48109  0.33503  1 
 2.47996  0.335016  1 
 2.47877  0.33503  1 
 2.47664  0.335085  1 
 2.47265  0.335206  1 
 2.46587  0.335415  1 
 2.45538  0.335737  1 
 2.44045  0.336195  1 
 2.42119  0.33682  1 
 2.39792  0.337642  1 
 2.37094  0.338691  1 
 2.34057  0.34  1 

# Contour 4, label: 
 3.10711  0.337618  1 
 3.08786  0.338689  1 
 3.06449  0.34  1 

# Contour 5, label: 
 4.32655  0.34  1 
 4.31812  0.338689  1 
 4.3102  0.337618  1 
 4.30266  0.336741  1 
 4.29534  0.336009  1 
 4.28809  0.335374  1 
 4.28082  0.334793  1 
 4.27368  0.33425  1 
 4.26687  0.333737  1 
 4.26059  0.333243  1 
 4.25505  0.332759  1 
 4.25039  0.332276  1 
 4.24648  0.331793  1 
 4.24314  0.33131  1 
 4.24019  0.330828  1 
 4.23742  0.330345  1 
 4.23467  0.329862  1 
 4.23173  0.329379  1 
 4.22843  0.328897  1 
 4.22458  0.328414  1 
 4.21998  0.327931  1 
 4.21434  0.327448  1 
 4.20686  0.326966  1 
 4.19663  0.326483  1 
 4.18273  0.326  1 
 4.16425  0.325517  1 
 4.14083  0.325034  1 
 4.11437  0.324552  1 
 4.08733  0.324069  1 
 4.06216  0.323586  1 
 4.04132  0.323103  1 
 4.02665  0.322621  1 
 4.01743  0.322138  1 
 4.01233  0.321655  1 
 4.01003  0.321172  1 
 4.00919  0.32069  1 
 4.00869  0.320209  1 
 4.00825  0.319744  1 
 4.00777  0.319309  1 
 4.0072  0.318919  1 
 4.00645  0.318589  1 
 4.00539  0.318331  1 
 4.00364  0.318141  1 
 4.00079  0.318014  1 
 3.9964  0.317942  1 
 3.99005  0.31792  1 
 3.98113  0.317941  1 
 3.96834  0.318002  1 
 3.95018  0.3181  1 
 3.92518  0.318233  1 
 3.89185  0.318398  1 
 3.84958  0.318592  1 
 3.80134  0.318808  1 
 3.75099  0.31904  1 
 3.70239  0.319281  1 
 3.65938  0.319524  1 
 3.62481  0.319764  1 
 3.59751  0.320011  1 
 3.57528  0.320276  1 
 3.55594  0.320569  1 
 3.53731  0.320901  1 
 3.51765  0.321281  1 
 3.49711  0.321701  1 
 3.47628  0.322151  1 
 3.45577  0.322622  1 
 3.43616  0.323103  1 
 3.41793  0.323586  1 
 3.40105  0.324069  1 
 3.38535  0.324552  1 
 3.37068  0.325034  1 
 3.35686  0.325517  1 
 3.34377  0.326  1 
 3.3313  0.326483  1 
 3.31939  0.326966  1 
 3.30798  0.327448  1 
 3.29699  0.327931  1 
 3.28642  0.328411  1 
 3.27647  0.328874  1 
 3.26744  0.329304  1 
 3.2596  0.329683  1 
 3.25322  0.329994  1 
 3.24844  0.33023  1 
 3.24476  0.330413  1 
 3.24155  0.330574  1 
 3.23818  0.330744  1 
 3.23401  0.330955  1 
 3.22855  0.33123  1 
 3.2219  0.331565  1 
 3.21432  0.331948  1 
 3.20606  0.332367  1 
 3.19737  0.33281  1 
 3.18845  0.33327  1 
 3.17922  0.333748  1 
 3.16955  0.334254  1 
 3.15933  0.334793  1 
 3.14841  0.335374  1 
 3.13656  0.336009  1 
 3.12307  0.336741  1 
 3.10711  0.337618  1 



==> anc/ty3.contour.save <==

# Surface 0 of 1 surfaces

# Curve title: ""benRun_ty3_2d.out" u ($3/1000):1:($5/f($4/$3,$6,$10))"

# Contour 0, label:        1
 1.29252  0.297034  1 
 1.29308  0.297517  1 
 1.29365  0.298  1 
 1.2942  0.298483  1 
 1.29475  0.298966  1 
 1.29529  0.299448  1 
 1.29582  0.299931  1 
 1.29635  0.300414  1 
 1.29687  0.300897  1 
 1.29738  0.301379  1 
 1.29789  0.301862  1 
 1.29839  0.302345  1 
 1.29888  0.302828  1 
 1.29936  0.30331  1 
 1.29984  0.303793  1 
 1.30031  0.304276  1 
 1.30077  0.304759  1 
 1.30123  0.305241  1 
 1.30168  0.305724  1 
 1.30212  0.306207  1 
 1.30255  0.30669  1 
 1.30298  0.307172  1 
 1.30339  0.307655  1 
 1.3038  0.308138  1 
 1.30421  0.308621  1 
 1.30461  0.309103  1 
 1.305  0.309586  1 
 1.30538  0.310069  1 
 1.30576  0.310552  1 
 1.30613  0.311034  1 
 1.30649  0.311517  1 
 1.30685  0.312  1 
 1.3072  0.312483  1 
 1.30755  0.312966  1 
 1.30789  0.313448  1 
 1.30823  0.313931  1 
 1.30856  0.314414  1 
 1.30889  0.314897  1 
 1.30921  0.315379  1 
 1.30953  0.315862  1 
 1.30985  0.316345  1 
 1.31016  0.316828  1 
 1.31047  0.31731  1 
 1.31077  0.317793  1 
 1.31107  0.318276  1 
 1.31137  0.318759  1 
 1.31167  0.319241  1 
 1.31196  0.319724  1 
 1.31225  0.320207  1 
 1.31254  0.32069  1 
 1.31283  0.321172  1 
 1.31311  0.321655  1 
 1.3134  0.322138  1 
 1.31368  0.322621  1 
 1.31396  0.323103  1 
 1.31424  0.323586  1 
 1.31451  0.324069  1 
 1.31479  0.324552  1 
 1.31506  0.325034  1 
 1.31534  0.325517  1 
 1.31561  0.326  1 
 1.31588  0.326483  1 
 1.31615  0.326966  1 
 1.31642  0.327448  1 
 1.31669  0.327931  1 
 1.31696  0.328414  1 
 1.31722  0.328897  1 
 1.31749  0.329379  1 
 1.31775  0.329862  1 
 1.31801  0.330345  1 
 1.31828  0.330828  1 
 1.31854  0.33131  1 
 1.3188  0.331793  1 
 1.31906  0.332276  1 
 1.31932  0.332759  1 
 1.31958  0.333243  1 
 1.31984  0.333737  1 
 1.32012  0.33425  1 
 1.3204  0.334793  1 
 1.32071  0.335374  1 
 1.32104  0.336009  1 
 1.32143  0.336741  1 
 1.32188  0.337618  1 
 1.32244  0.338689  1 
 1.32311  0.34  1 

# Contour 1, label: 
 1.21349  0.249724  1 
 1.21447  0.250207  1 
 1.21545  0.25069  1 
 1.21642  0.251172  1 
 1.21739  0.251655  1 
 1.21837  0.252138  1 
 1.21934  0.252621  1 
 1.2203  0.253103  1 
 1.22127  0.253586  1 
 1.22223  0.254069  1 
 1.22319  0.254552  1 
 1.22415  0.255034  1 
 1.22511  0.255517  1 
 1.22606  0.256  1 
 1.22701  0.256483  1 
 1.22796  0.256966  1 
 1.22891  0.257448  1 
 1.22985  0.257931  1 
 1.23079  0.258414  1 
 1.23172  0.258897  1 
 1.23266  0.259379  1 
 1.23358  0.259862  1 
 1.23451  0.260345  1 
 1.23543  0.260828  1 
 1.23635  0.26131  1 
 1.23727  0.261793  1 
 1.23818  0.262276  1 
 1.23909  0.262759  1 
 1.23999  0.263241  1 
 1.2409  0.263724  1 
 1.24179  0.264207  1 
 1.24269  0.26469  1 
 1.24358  0.265172  1 
 1.24447  0.265655  1 
 1.24535  0.266138  1 
 1.24623  0.266621  1 
 1.2471  0.267103  1 
 1.24797  0.267586  1 
 1.24884  0.268069  1 
 1.2497  0.268552  1 
 1.25056  0.269034  1 
 1.25141  0.269517  1 
 1.25226  0.27  1 
 1.25311  0.270483  1 
 1.25395  0.270966  1 
 1.25479  0.271448  1 
 1.25562  0.271931  1 
 1.25645  0.272414  1 
 1.25728  0.272897  1 
 1.2581  0.273379  1 
 1.25891  0.273862  1 
 1.25973  0.274345  1 
 1.26053  0.274828  1 
 1.26134  0.27531  1 
 1.26214  0.275793  1 
 1.26293  0.276276  1 
 1.26372  0.276759  1 
 1.26451  0.277241  1 
 1.26529  0.277724  1 
 1.26606  0.278207  1 
 1.26684  0.27869  1 
 1.2676  0.279172  1 
 1.26837  0.279655  1 
 1.26913  0.280138  1 
 1.26988  0.280621  1 
 1.27063  0.281103  1 
 1.27137  0.281586  1 
 1.27211  0.282069  1 
 1.27285  0.282552  1 
 1.27358  0.283034  1 
 1.2743  0.283517  1 
 1.27502  0.284  1 
 1.27574  0.284483  1 
 1.27645  0.284966  1 
 1.27716  0.285448  1 
 1.27786  0.285931  1 
 1.27855  0.286414  1 
 1.27924  0.286897  1 
 1.27993  0.287379  1 
 1.28061  0.287862  1 
 1.28129  0.288345  1 
 1.28196  0.288828  1 
 1.28262  0.28931  1 
 1.28328  0.289793  1 
 1.28394  0.290276  1 
 1.28459  0.290759  1 
 1.28523  0.291241  1 
 1.28587  0.291724  1 
 1.2865  0.292207  1 
 1.28713  0.29269  1 
 1.28775  0.293172  1 
 1.28837  0.293655  1 
 1.28898  0.294138  1 
 1.28959  0.294621  1 
 1.29018  0.295103  1 
 1.29078  0.295586  1 
 1.29136  0.296069  1 
 1.29194  0.296552  1 
 1.29252  0.297034  1 

# Contour 2, label: 
 1.12711  0.2  1 
 1.12926  0.201311  1 
 1.131  0.202382  1 
 1.13243  0.203259  1 
 1.13362  0.203991  1 
 1.13465  0.204626  1 
 1.13559  0.205207  1 
 1.13646  0.20575  1 
 1.13728  0.206263  1 
 1.13808  0.206757  1 
 1.13885  0.207241  1 
 1.13962  0.207724  1 
 1.14039  0.208207  1 
 1.14116  0.20869  1 
 1.14193  0.209172  1 
 1.14269  0.209655  1 
 1.14346  0.210138  1 
 1.14422  0.210621  1 
 1.14498  0.211103  1 
 1.14574  0.211586  1 
 1.14649  0.212069  1 
 1.14725  0.212552  1 
 1.14801  0.213034  1 
 1.14876  0.213517  1 
 1.14951  0.214  1 
 1.15027  0.214483  1 
 1.15102  0.214966  1 
 1.15177  0.215448  1 
 1.15252  0.215931  1 
 1.15327  0.216414  1 
 1.15402  0.216897  1 
 1.15476  0.217379  1 
 1.15551  0.217862  1 
 1.15626  0.218345  1 
 1.15701  0.218828  1 
 1.15776  0.21931  1 
 1.15851  0.219793  1 
 1.15926  0.220276  1 
 1.16001  0.220759  1 
 1.16077  0.221241  1 
 1.16152  0.221724  1 
 1.16228  0.222207  1 
 1.16304  0.22269  1 
 1.1638  0.223172  1 
 1.16457  0.223655  1 
 1.16534  0.224138  1 
 1.16611  0.224621  1 
 1.16689  0.225103  1 
 1.16767  0.225586  1 
 1.16846  0.226069  1 
 1.16925  0.226552  1 
 1.17004  0.227034  1 
 1.17084  0.227517  1 
 1.17165  0.228  1 
 1.17246  0.228483  1 
 1.17328  0.228966  1 
 1.17411  0.229448  1 
 1.17494  0.229931  1 
 1.17578  0.230414  1 
 1.17663  0.230897  1 
 1.17748  0.231379  1 
 1.17834  0.231862  1 
 1.17921  0.232345  1 
 1.18009  0.232828  1 
 1.18097  0.23331  1 
 1.18186  0.233793  1 
 1.18275  0.234276  1 
 1.18365  0.234759  1 
 1.18456  0.235241  1 
 1.18548  0.235724  1 
 1.1864  0.236207  1 
 1.18733  0.23669  1 
 1.18826  0.237172  1 
 1.18919  0.237655  1 
 1.19014  0.238138  1 
 1.19108  0.238621  1 
 1.19203  0.239103  1 
 1.19299  0.239586  1 
 1.19395  0.240069  1 
 1.19491  0.240552  1 
 1.19587  0.241034  1 
 1.19684  0.241517  1 
 1.19781  0.242  1 
 1.19879  0.242483  1 
 1.19976  0.242966  1 
 1.20074  0.243448  1 
 1.20172  0.243931  1 
 1.2027  0.244414  1 
 1.20368  0.244897  1 
 1.20466  0.245379  1 
 1.20564  0.245862  1 
 1.20662  0.246345  1 
 1.20761  0.246828  1 
 1.20859  0.24731  1 
 1.20957  0.247793  1 
 1.21055  0.248276  1 
 1.21153  0.248759  1 
 1.21251  0.249241  1 
 1.21349  0.249724  1 


# Contour 3, label: 
 2.59412  0.34  1 
 2.56422  0.338691  1 
 2.54038  0.337642  1 
 2.52184  0.33682  1 
 2.50786  0.336195  1 
 2.49765  0.335737  1 
 2.49049  0.335415  1 
 2.48575  0.335206  1 
 2.48282  0.335085  1 
 2.48109  0.33503  1 
 2.47996  0.335016  1 
 2.47877  0.33503  1 
 2.47664  0.335085  1 
 2.47265  0.335206  1 
 2.46587  0.335415  1 
 2.45538  0.335737  1 
 2.44045  0.336195  1 
 2.42119  0.33682  1 
 2.39792  0.337642  1 
 2.37094  0.338691  1 
 2.34057  0.34  1 

# Contour 4, label: 
 3.10711  0.337618  1 
 3.08786  0.338689  1 
 3.06449  0.34  1 

# Contour 5, label: 
 4.32655  0.34  1 
 4.31812  0.338689  1 
 4.3102  0.337618  1 
 4.30266  0.336741  1 
 4.29534  0.336009  1 
 4.28809  0.335374  1 
 4.28082  0.334793  1 
 4.27368  0.33425  1 
 4.26687  0.333737  1 
 4.26059  0.333243  1 
 4.25505  0.332759  1 
 4.25039  0.332276  1 
 4.24648  0.331793  1 
 4.24314  0.33131  1 
 4.24019  0.330828  1 
 4.23742  0.330345  1 
 4.23467  0.329862  1 
 4.23173  0.329379  1 
 4.22843  0.328897  1 
 4.22458  0.328414  1 
 4.21998  0.327931  1 
 4.21434  0.327448  1 
 4.20686  0.326966  1 
 4.19663  0.326483  1 
 4.18273  0.326  1 
 4.16425  0.325517  1 
 4.14083  0.325034  1 
 4.11437  0.324552  1 
 4.08733  0.324069  1 
 4.06216  0.323586  1 
 4.04132  0.323103  1 
 4.02665  0.322621  1 
 4.01743  0.322138  1 
 4.01233  0.321655  1 
 4.01003  0.321172  1 
 4.00919  0.32069  1 
 4.00869  0.320209  1 
 4.00825  0.319744  1 
 4.00777  0.319309  1 
 4.0072  0.318919  1 
 4.00645  0.318589  1 
 4.00539  0.318331  1 
 4.00364  0.318141  1 
 4.00079  0.318014  1 
 3.9964  0.317942  1 
 3.99005  0.31792  1 
 3.98113  0.317941  1 
 3.96834  0.318002  1 
 3.95018  0.3181  1 
 3.92518  0.318233  1 
 3.89185  0.318398  1 
 3.84958  0.318592  1 
 3.80134  0.318808  1 
 3.75099  0.31904  1 
 3.70239  0.319281  1 
 3.65938  0.319524  1 
 3.62481  0.319764  1 
 3.59751  0.320011  1 
 3.57528  0.320276  1 
 3.55594  0.320569  1 
 3.53731  0.320901  1 
 3.51765  0.321281  1 
 3.49711  0.321701  1 
 3.47628  0.322151  1 
 3.45577  0.322622  1 
 3.43616  0.323103  1 
 3.41793  0.323586  1 
 3.40105  0.324069  1 
 3.38535  0.324552  1 
 3.37068  0.325034  1 
 3.35686  0.325517  1 
 3.34377  0.326  1 
 3.3313  0.326483  1 
 3.31939  0.326966  1 
 3.30798  0.327448  1 
 3.29699  0.327931  1 
 3.28642  0.328411  1 
 3.27647  0.328874  1 
 3.26744  0.329304  1 
 3.2596  0.329683  1 
 3.25322  0.329994  1 
 3.24844  0.33023  1 
 3.24476  0.330413  1 
 3.24155  0.330574  1 
 3.23818  0.330744  1 
 3.23401  0.330955  1 
 3.22855  0.33123  1 
 3.2219  0.331565  1 
 3.21432  0.331948  1 
 3.20606  0.332367  1 
 3.19737  0.33281  1 
 3.18845  0.33327  1 
 3.17922  0.333748  1 
 3.16955  0.334254  1 
 3.15933  0.334793  1 
 3.14841  0.335374  1 
 3.13656  0.336009  1 
 3.12307  0.336741  1 
 3.10711  0.337618  1 


